Explaining spatial information flow in short-term traffic forecasting models using a gated graph attention network

Short-term traffic forecasting supports real-time monitoring and control of road networks, and graph attention networks (GAT) are the standard means of representing spatial dependence in these models. GAT layers are widely described as capturing the influence of neighbouring locations, but this is seldom verified, because the attention weights offered in support cannot be compared against any measured quantity. That leaves two questions open, how the model should be explained and which of its components are necessary. We address this by adding a gate to the GAT layer which learns, at every sensor and every time step, what share of a sensor's updated state is drawn from its neighbours rather than from itself. Regularising the gate withdraws neighbour information progressively and thereby provides a graded form of ablation. We apply the gated GAT to ST-MetaNet, whose encoder and decoder each place one GAT layer between two recurrent layers, and train it on one calendar year of records from 498 loop detectors on the strategic road network of England. The gate assigns a larger share of neighbour information to sensors carrying heavier traffic and follows the daily and weekly cycle of travel, consistent with adjacent locations being more strongly coupled when busy. Mild regularisation improves accuracy slightly, and accuracy declines at higher strengths as the penalty withdraws information the model needs. The encoder gate closes before the decoder gate, but direct ablation qualifies that ordering. Removing either GAT layer alone leaves accuracy at least as good as keeping both, whereas removing both degrades it substantially, so the two layers are largely redundant rather than either being indispensable. The gated GAT therefore yields a modest accuracy gain, an explanation of where and when spatial information flows, and evidence on which layers the architecture requires.

==> anc/README.md <==
# Ancillary source

Files arXiv distributes with the paper but does not compile.

    gatreg.tex               main text, the editable source
    gatreg_supplement.tex    supplement, the editable source
    gatreg.bib               bibliography database
    build_arxiv.sh           merges the two sources into the top-level gatreg_arxiv.tex
    analysis/                scripts and CSVs that generate every data figure
    drawio/                  editable sources for the two schematic figures

The top-level `gatreg_arxiv.tex` is generated by `build_arxiv.sh` and should not be edited
directly. Figures 1 and 2 are exported from `drawio/`. Figures 3 to 9 and S1 to S3 are produced by
`analysis/render_pdf.py`, which re-runs the figure scripts and writes vector PDFs alongside the
PNGs. Model code, trained weights and training logs: https://github.com/yueli901/Gated-GAT


==> anc/analysis/abs_mae_corrected.csv <==
config,mae_speed_mph,mae_vol_vehh
0,1.54554,124.636345
0.01,1.5467917,122.4041
0.1,1.5589159,118.67944
1e4,1.7010525,145.9887


==> anc/analysis/all_runs.csv <==
path,name,mse,rmse_speed,rmse_vol,mae_speed,mae_vol,epochs,sig,interval_min,lam,clip,io12_12,ablation
GAT-DCU-reg/param/st-metanet-DCU-no_GAT.log,st-metanet-DCU-no_GAT.log,0.0682578757405281,6.257607936859131,53.28872299194336,3.1553587913513184,31.959335327148438,2,09154fa9,,,False,False,no_gat
GAT-DCU-reg/param/st-metanet-DCU-encodergat_removed.log,st-metanet-DCU-encodergat_removed.log,0.06574327498674393,6.179978847503662,50.503170013427734,3.129110097885132,29.580528259277344,2,8aa5402e,,,False,False,encoder_gat_removed
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda1000.log,st-metanet-DCU-reg-lambda1000.log,0.07227759063243866,6.407690048217773,56.25838088989258,3.2502176761627197,34.49251937866211,2,a1de6452,,1000.0,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.1.log,st-metanet-DCU-reg-lambda0.1.log,0.06561233103275299,6.188244819641113,49.76207733154297,3.1273767948150635,29.532323837280273,2,9ce8d671,,0.1,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda1.log,st-metanet-DCU-reg-lambda1.log,0.06670175492763519,6.231064796447754,50.57460021972656,3.1384694576263428,29.581865310668945,2,3110599c,,1.0,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.log,st-metanet-DCU-reg-lambda0.log,0.06464570760726929,6.133941173553467,49.80644607543945,3.1003029346466064,31.082448959350586,2,b7a63a6a,,0.0,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda100.log,st-metanet-DCU-reg-lambda100.log,0.06963363289833069,6.323691368103027,53.67728805541992,3.204289674758911,32.356788635253906,2,ea265fbb,,100.0,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.005.log,st-metanet-DCU-reg-lambda0.005.log,0.06478103995323181,6.138004302978516,49.966552734375,3.1045944690704346,30.876972198486328,2,33ff4517,,0.005,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.003.log,st-metanet-DCU-reg-lambda0.003.log,0.06474819779396057,6.134579181671143,50.041229248046875,3.1037075519561768,31.04747200012207,2,63e6c629,,0.003,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.001.log,st-metanet-DCU-reg-lambda0.001.log,0.06492018699645996,6.143799781799316,50.05976486206055,3.1064248085021973,31.318859100341797,2,8e7b8ce4,,0.001,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda10.log,st-metanet-DCU-reg-lambda10.log,0.067868672311306,6.283544540405273,51.100948333740234,3.2105422019958496,29.858633041381836,2,912de0cb,,10.0,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.01.log,st-metanet-DCU-reg-lambda0.01.log,0.06475997716188431,6.140432834625244,49.798126220703125,3.103933811187744,30.489280700683594,2,f3759756,,0.01,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.0001.log,st-metanet-DCU-reg-lambda0.0001.log,0.06469828635454178,6.134393692016602,49.92415237426758,3.0998427867889404,31.290103912353516,2,1beb5153,,0.0001,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.0003.log,st-metanet-DCU-reg-lambda0.0003.log,0.06476090848445892,6.139613151550293,49.84134292602539,3.103670597076416,31.2576904296875,2,bc67bba1,,0.0003,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.03.log,st-metanet-DCU-reg-lambda0.03.log,0.06502344459295273,6.1568732261657715,49.71318817138672,3.1193478107452393,30.025390625,2,530bf21f,,0.03,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda10000.log,st-metanet-DCU-reg-lambda10000.log,0.07499460875988007,6.510746002197266,58.01698303222656,3.4119415283203125,36.375675201416016,2,88a29236,,10000.0,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.0005.log,st-metanet-DCU-reg-lambda0.0005.log,0.06487917900085449,6.144188404083252,49.93516159057617,3.1101765632629395,31.331350326538086,2,13f69820,,0.0005,False,False,
GAT-DCU-reg/eval/st-metanet-DCU-reg-lambda0.05.log,st-metanet-DCU-reg-lambda0.05.log,0.06513645499944687,6.163896560668945,49.67521286010742,3.1190121173858643,29.83860969543457,2,f56a06e6,,0.05,False,False,
TFF/st-metanet_2019_FixedRho-testonly/eval/training_log-60min-4-20240405-081620.log,training_log-60min-4-20240405-081620.log,0.07494086772203445,12.849560737609863,56.767677307128906,6.5386738777160645,34.14815902709961,4,69b28e0c,60.0,,False,False,
TFF/st-metanet_2019_FixedRho-testonly/eval/training_log-30min-2-20240405-064618.log,training_log-30min-2-20240405-064618.log,0.0659133717417717,6.211847305297852,49.55727767944336,3.1403462886810303,29.14077377319336,2,41f4afb5,30.0,,False,False,
TFF/st-metanet_2019_FixedRho-testonly/eval/training_log-15min-1-20240405-043338.log,training_log-15min-1-20240405-043338.log,0.06035107746720314,3.023804187774658,46.977474212646484,1.6478281021118164,28.113122940063477,1,87447847,15.0,,False,False,
TFF/st-metanet_2019_FixedRho/eval/training_log-15min-1-20240402-170432.log,training_log-15min-1-20240402-170432.log,0.05937454104423523,2.9965615272521973,46.802894592285156,1.6084758043289185,27.796865463256836,1,3aaf9084,15.0,,False,False,
TFF/st-metanet_2019_FixedRho/eval/training_log-30min-2-20240402-194205.log,training_log-30min-2-20240402-194205.log,0.06670000404119492,6.205891132354736,51.74972152709961,3.1714682579040527,31.046621322631836,2,34ac93a1,30.0,,False,False,
TFF/st-metanet_2019_FixedRho/eval/training_log-60min-4-20240402-213902.log,training_log-60min-4-20240402-213902.log,0.07807385921478271,13.182958602905273,56.061702728271484,6.669254302978516,34.532859802246094,4,2ce57be0,60.0,,False,False,
TFF/st-metanet_2019_FixedRho/eval/training_log-180min-12-20240402-230909.log,training_log-180min-12-20240402-230909.log,0.08985623717308044,39.96219253540039,64.29312896728516,22.465198516845703,39.754676818847656,12,5130c080,180.0,,False,False,
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-60min-4-allGAT_removed.log,training_log-60min-4-allGAT_removed.log,0.07984335720539093,13.334518432617188,56.63494110107422,6.737113952636719,34.35955047607422,4,3424782c,60.0,,False,False,
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-15min-1-allGAT_removed.log,training_log-15min-1-allGAT_removed.log,0.060628246515989304,3.0056092739105225,49.39020538330078,1.6124701499938965,29.36536407470703,1,06709192,15.0,,False,False,
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-180min-12-encodergat_removed.log,training_log-180min-12-encodergat_removed.log,0.0911344364285469,40.024845123291016,66.30221557617188,22.326732635498047,39.905311584472656,12,82a33c03,180.0,,False,False,encoder_gat_removed
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-15min-1-decodergat_removed.log,training_log-15min-1-decodergat_removed.log,0.05892656743526459,2.9854960441589355,46.593807220458984,1.6094896793365479,27.587047576904297,1,92850b59,15.0,,False,False,decoder_gat_removed
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-15min-1-encodergat_removed.log,training_log-15min-1-encodergat_removed.log,0.05924779921770096,2.9733500480651855,48.63459014892578,1.5892311334609985,29.57994842529297,1,1c30ce46,15.0,,False,False,encoder_gat_removed
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-180min-12-allGAT_removed.log,training_log-180min-12-allGAT_removed.log,0.09674487262964249,40.605533599853516,72.52801513671875,23.448204040527344,42.43901062011719,12,5e55a44e,180.0,,False,False,
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-60min-4-full.log,training_log-60min-4-full.log,0.0794169083237648,13.29691219329834,56.538116455078125,6.697627067565918,35.434207916259766,4,77f16051,60.0,,False,False,
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-30min-2-decodergat_removed.log,training_log-30min-2-decodergat_removed.log,0.066088005900383,6.214034557342529,49.78604507446289,3.142749547958374,29.44312858581543,2,52766049,30.0,,False,False,decoder_gat_removed
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-60min-4-decodergat_removed.log,training_log-60min-4-decodergat_removed.log,0.07726938277482986,13.161484718322754,54.69553756713867,6.62828254699707,32.943607330322266,4,b663b065,60.0,,False,False,decoder_gat_removed
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-15min-1-full.log,training_log-15min-1-full.log,0.05889877304434776,2.976829767227173,47.340301513671875,1.5996140241622925,28.28028106689453,1,e35c580b,15.0,,False,False,
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-60min-4-encodergat_removed.log,training_log-60min-4-encodergat_removed.log,0.08057491481304169,13.423383712768555,56.23179244995117,6.861361980438232,34.018035888671875,4,c1a77642,60.0,,False,False,encoder_gat_removed
TFF/st-metanet_2019_DynamicRho-no_history/eval/training_log-180min-12-full.log,training_log-180min-12-full.log,0.08965372294187546,39.7966423034668,65.06595611572266,21.895423889160156,40.23851013183594,12,4acbb41d,180.0,,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda1.log,training_log-60min-4-lambda1.log,0.08113977313041687,13.422085762023926,57.55949783325195,6.693111419677734,34.65775680541992,4,cdde45fd,60.0,1.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda1.log,training_log-180min-12-lambda1.log,0.09096281975507736,39.972652435302734,66.32905578613281,22.446453094482422,41.366695404052734,12,e878736e,180.0,1.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda1.log,training_log-15min-1-lambda1.log,0.05994316563010216,2.9881174564361572,49.14839172363281,1.592912197113037,30.114164352416992,1,9c4d4ffe,15.0,1.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda100000.0.log,training_log-15min-1-lambda100000.0.log,0.16539081931114197,4.5319695472717285,112.78435516357422,3.0173375606536865,76.26788330078125,1,1d568043,15.0,100000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda0.001.log,training_log-180min-12-lambda0.001.log,0.08974839746952057,39.8213005065918,65.0744857788086,21.941104888916016,40.22637939453125,12,ff3defb6,180.0,0.001,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda10.log,training_log-180min-12-lambda10.log,0.09238901734352112,40.01570129394531,68.67310333251953,21.76093864440918,42.75333786010742,12,fd56fdd6,180.0,10.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda100.0.log,training_log-180min-12-lambda100.0.log,0.10459163784980774,42.3532829284668,74.54501342773438,23.82543182373047,46.398681640625,12,01bdcfe7,180.0,100.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda10.log,training_log-60min-4-lambda10.log,0.0821426510810852,13.50676155090332,57.87894821166992,6.743232727050781,34.848690032958984,4,71a5a9fe,60.0,10.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda0.1.log,training_log-60min-4-lambda0.1.log,0.0782429426908493,13.173319816589355,56.68744659423828,6.617514133453369,34.123817443847656,4,14ef1746,60.0,0.1,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda0.01.log,training_log-15min-1-lambda0.01.log,0.05921727046370506,2.9785752296447754,48.064048767089844,1.5987982749938965,29.645877838134766,1,0d8f6b50,15.0,0.01,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda0.0001.log,training_log-60min-4-lambda0.0001.log,0.07953190058469772,13.305218696594238,56.60968780517578,6.702378749847412,35.53484344482422,4,a05a1a47,60.0,0.0001,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda10.log,training_log-15min-1-lambda10.log,0.06060628592967987,3.000361680984497,49.82075119018555,1.6222811937332153,31.085166931152344,1,8d2e042d,15.0,10.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda1000.0.log,training_log-60min-4-lambda1000.0.log,0.09455645084381104,14.136792182922363,69.72720336914062,7.549068927764893,45.800594329833984,4,946c821e,60.0,1000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda10000.0.log,training_log-180min-12-lambda10000.0.log,0.1282082200050354,46.32530212402344,86.08998107910156,28.508182525634766,53.45539855957031,12,afb58b24,180.0,10000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda100000.0.log,training_log-60min-4-lambda100000.0.log,0.10858280956745148,15.110770225524902,75.4361801147461,8.286169052124023,50.44100570678711,4,1880c9e8,60.0,100000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda0.0003.log,training_log-30min-2-12-12-lambda0.0003.log,0.24944251775741577,10.911404609680176,140.46009826660156,6.349190711975098,89.57498168945312,2,5dc99563,30.0,0.0003,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda0.0001.log,training_log-30min-2-12-12-lambda0.0001.log,0.255215048789978,10.912614822387695,145.7388153076172,6.3506059646606445,94.1050033569336,2,edbda891,30.0,0.0001,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda10000.0.log,training_log-15min-1-lambda10000.0.log,0.07089196890592575,3.184234619140625,58.961509704589844,1.778504490852356,38.755149841308594,1,f2d338cb,15.0,10000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda0.1.log,training_log-30min-2-12-12-lambda0.1.log,0.2664205729961395,10.913875579833984,155.45721435546875,5.931895732879639,96.34090423583984,2,2826359c,30.0,0.1,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda0.01.log,training_log-60min-4-lambda0.01.log,0.07825998961925507,13.207038879394531,55.94386672973633,6.682315826416016,34.542335510253906,4,311e6bbd,60.0,0.01,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda10000.0.log,training_log-60min-4-lambda10000.0.log,0.1002044677734375,14.655856132507324,69.69178009033203,7.482686996459961,43.26979446411133,4,226d18d0,60.0,10000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda0.1.log,training_log-180min-12-lambda0.1.log,0.09038209170103073,39.88836669921875,65.81636810302734,21.911937713623047,40.7819709777832,12,9dfa1a49,180.0,0.1,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda0.03.log,training_log-30min-2-12-12-lambda0.03.log,0.3285008668899536,10.997653007507324,199.51333618164062,5.987296104431152,119.95176696777344,2,cbfd2202,30.0,0.03,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda1000.0.log,training_log-180min-12-lambda1000.0.log,0.12344406545162201,45.9340934753418,81.47967529296875,28.65254020690918,52.46159744262695,12,de7ee0d4,180.0,1000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda100.0.log,training_log-15min-1-lambda100.0.log,0.06212934851646423,3.0148885250091553,52.47276306152344,1.6326535940170288,35.52802658081055,1,9046b96e,15.0,100.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda10.log,training_log-30min-2-12-12-lambda10.log,0.3162517845630646,11.13235092163086,188.0044403076172,6.242342948913574,113.78665161132812,2,b5a37326,30.0,10.0,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda0.001.log,training_log-60min-4-lambda0.001.log,0.07965968549251556,13.311714172363281,56.75205993652344,6.708648681640625,35.920074462890625,4,6ef9a24e,60.0,0.001,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda0.0001.log,training_log-180min-12-lambda0.0001.log,0.08970297127962112,39.8115119934082,65.05623626708984,21.92250633239746,40.21348190307617,12,58d42edd,180.0,0.0001,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda100000.0.log,training_log-180min-12-lambda100000.0.log,0.15336905419826508,50.345481872558594,96.12271118164062,32.18666458129883,61.63237762451172,12,abbf1f18,180.0,100000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda1000000.0.log,training_log-15min-1-lambda1000000.0.log,0.08784615248441696,3.5864737033843994,61.71726608276367,2.337414026260376,37.956974029541016,1,09f5d70c,15.0,1000000.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-60min-4-lambda100.0.log,training_log-60min-4-lambda100.0.log,0.08901019394397736,13.755887031555176,66.83476257324219,7.033037185668945,45.70647048950195,4,2fded415,60.0,100.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda0.1.log,training_log-15min-1-lambda0.1.log,0.05963975191116333,2.9875400066375732,48.375213623046875,1.598734736442566,29.029518127441406,1,c4c6dc76,15.0,0.1,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda0.01.log,training_log-30min-2-12-12-lambda0.01.log,0.24148358404636383,10.825956344604492,135.45501708984375,5.994978427886963,83.02029418945312,2,dd02d36a,30.0,0.01,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda0.001.log,training_log-15min-1-lambda0.001.log,0.059107597917318344,2.9789962768554688,47.72175216674805,1.5986096858978271,29.203420639038086,1,f7a46bc4,15.0,0.001,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda0.log,training_log-30min-2-12-12-lambda0.log,0.25765836238861084,10.912739753723145,147.9311065673828,6.338502883911133,96.15412139892578,2,d7b8f140,30.0,0.0,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda0.003.log,training_log-30min-2-12-12-lambda0.003.log,0.2427254617214203,10.833477973937988,136.45315551757812,5.983007431030273,84.34335327148438,2,fdd8e0ea,30.0,0.003,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-180min-12-lambda0.01.log,training_log-180min-12-lambda0.01.log,0.08990214020013809,39.82760238647461,65.32392120361328,21.88513946533203,40.41731643676758,12,43fb85a8,180.0,0.01,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda1.log,training_log-30min-2-12-12-lambda1.log,0.2477792203426361,10.768010139465332,143.00704956054688,5.978727340698242,90.07994079589844,2,abc7e9ff,30.0,1.0,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda0.0001.log,training_log-15min-1-lambda0.0001.log,0.0589606836438179,2.9775683879852295,47.44383239746094,1.5991369485855103,28.443225860595703,1,b0e62e0a,15.0,0.0001,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-30min-2-12-12-lambda0.001.log,training_log-30min-2-12-12-lambda0.001.log,0.24169833958148956,10.849933624267578,134.94105529785156,6.199232578277588,84.53421020507812,2,2616cbc6,30.0,0.001,False,True,
TFF/st-metanet_2019_DynamicRho_Lasso/eval/training_log-15min-1-lambda1000.0.log,training_log-15min-1-lambda1000.0.log,0.06424587219953537,3.061570882797241,53.72041320800781,1.6466583013534546,33.662841796875,1,f67f6dca,15.0,1000.0,False,False,
TFF/st-metanet_2019_DynamicRhos_Lasso/eval/training_log-30min-2-lambda0.log,training_log-30min-2-lambda0.log,0.06464342772960663,97.3806381225586,3.078476667404175,56.754913330078125,1.5543546676635742,2,3ce516d5,30.0,0.0,False,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda0.01-clip.log,training_log-30min-2-lambda0.01-clip.log,0.06614219397306442,6.212998390197754,49.96978759765625,3.1498475074768066,29.682077407836914,2,160f070b,30.0,0.01,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda10-clip.log,training_log-30min-2-lambda10-clip.log,0.06746114045381546,6.267402172088623,50.80295944213867,3.201420545578003,29.211896896362305,2,6c861a25,30.0,10.0,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda0.003-clip.log,training_log-30min-2-lambda0.003-clip.log,0.06602371484041214,6.203004360198975,50.137027740478516,3.1445529460906982,29.878372192382812,2,48427a85,30.0,0.003,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda1e-06-clip.log,training_log-30min-2-lambda1e-06-clip.log,0.06434894353151321,6.136720180511475,48.879798889160156,3.1056575775146484,28.896114349365234,2,02ed3bba,30.0,1e-06,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda100-clip.log,training_log-30min-2-lambda100-clip.log,0.07067277282476425,6.318504810333252,56.39529037475586,3.2294087409973145,36.62750244140625,2,d9e95680,30.0,100.0,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda0.0003-clip.log,training_log-30min-2-lambda0.0003-clip.log,0.06459055095911026,6.1452555656433105,49.111328125,3.104275703430176,29.097915649414062,2,8a53695a,30.0,0.0003,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda10000-clip.log,training_log-30min-2-lambda10000-clip.log,0.07383981347084045,6.4723405838012695,57.08938217163086,3.284689426422119,33.939186096191406,2,ccafe1ff,30.0,10000.0,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda100000-clip.log,training_log-30min-2-lambda100000-clip.log,0.07789616286754608,6.6065850257873535,60.319156646728516,3.462127208709717,37.23286437988281,2,df7e673c,30.0,100000.0,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda0.0001-clip.log,training_log-30min-2-lambda0.0001-clip.log,0.06446673721075058,6.140104293823242,49.03093338012695,3.112175703048706,29.027450561523438,2,8b556ccc,30.0,0.0001,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda1e-05-clip.log,training_log-30min-2-lambda1e-05-clip.log,0.06442499160766602,6.138905048370361,48.977333068847656,3.1097910404205322,29.069507598876953,2,fc2fa6d5,30.0,1e-05,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda0.001-clip.log,training_log-30min-2-lambda0.001-clip.log,0.06494314223527908,6.16463565826416,49.12420654296875,3.1139137744903564,28.854978561401367,2,dd95a07c,30.0,0.001,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda0.1-clip.log,training_log-30min-2-lambda0.1-clip.log,0.06717409193515778,6.241489887237549,51.2940673828125,3.145237922668457,30.357250213623047,2,aa79c629,30.0,0.1,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda1000-clip.log,training_log-30min-2-lambda1000-clip.log,0.07258212566375732,6.404030799865723,57.11456298828125,3.235718250274658,35.19126510620117,2,c020cdea,30.0,1000.0,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda0.03-clip.log,training_log-30min-2-lambda0.03-clip.log,0.06612882763147354,6.211622714996338,49.99827575683594,3.1348917484283447,29.511184692382812,2,24c2c60f,30.0,0.03,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda0-clip.log,training_log-30min-2-lambda0-clip.log,0.064430370926857,6.140721797943115,48.90449142456055,3.1100854873657227,29.00664710998535,2,eeb9433e,30.0,0.0,True,False,
TFF/st-metanet_2019_DynamicRho_Lasso_clip/eval/training_log-30min-2-lambda1-clip.log,training_log-30min-2-lambda1-clip.log,0.06745617091655731,6.254715442657471,51.406986236572266,3.144651174545288,30.069934844970703,2,1919200e,30.0,1.0,True,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-30min-2-decoder_removed.log,training_log-30min-2-decoder_removed.log,0.06619613617658615,6.202464580535889,50.618736267089844,3.1370432376861572,30.11402702331543,2,3b15f693,30.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-60min-4-full.log,training_log-60min-4-full.log,0.08122781664133072,13.42794418334961,57.63547134399414,6.779921054840088,36.99861526489258,4,b38b9986,60.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-15min-1-encoder_removed.log,training_log-15min-1-encoder_removed.log,0.059276871383190155,2.98321795463562,47.777626037597656,1.608312964439392,28.281700134277344,1,89fbf50b,15.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-30min-2-encoder_removed.log,training_log-30min-2-encoder_removed.log,0.0668707937002182,6.231456756591797,50.992576599121094,3.1534981727600098,29.976545333862305,2,29f9ec23,30.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-15min-1-decoder_removed.log,training_log-15min-1-decoder_removed.log,0.059294626116752625,2.9898853302001953,47.20497512817383,1.6154128313064575,28.35064125061035,1,cf9f6bb4,15.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-15min-1-full.log,training_log-15min-1-full.log,0.05944867804646492,2.9950978755950928,47.134803771972656,1.6159188747406006,27.743450164794922,1,728be024,15.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-180min-12-encoder_removed.log,training_log-180min-12-encoder_removed.log,0.0905129685997963,39.71429443359375,67.27154541015625,22.10675811767578,40.71894836425781,12,770d1846,180.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-60min-4-decoder_removed.log,training_log-60min-4-decoder_removed.log,0.07854054123163223,13.242278099060059,55.777442932128906,6.584129810333252,33.34272384643555,4,d8befc67,60.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-30min-2-full-new-psi.log,training_log-30min-2-full-new-psi.log,0.06519138813018799,6.1710076332092285,49.473602294921875,3.12650203704834,30.0051326751709,2,4af675cd,30.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-60min-4-encoder_removed.log,training_log-60min-4-encoder_removed.log,0.08015350997447968,13.28749942779541,58.41432189941406,6.657884120941162,38.16840362548828,4,edd4caa0,60.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-180min-12-decoder_removed.log,training_log-180min-12-decoder_removed.log,0.09480592608451843,40.9133186340332,67.00577545166016,23.940492630004883,40.805171966552734,12,b2dc6b1a,180.0,,False,False,
TFF/st-metanet_2019_DynamicRho_clip/eval/training_log-180min-12-full.log,training_log-180min-12-full.log,0.0895356759428978,39.86955261230469,64.3250961303711,22.224321365356445,39.89749526977539,12,c2f33b13,180.0,,False,False,


==> anc/analysis/analyse_rho.py <==
import h5py, numpy as np, pandas as pd
from scipy import stats
R='/Users/yueli/Desktop/PhD/paper/GAT-reg/TFF/st-metanet_2019_DynamicRho_Lasso/'
mon=h5py.File(R+'interpret/rho_monday.h5')['rho_monday'][:]   # (4,498,13) lambda=0, 2019-11-04
sun=h5py.File(R+'interpret/rho_sunday.h5')['rho_sunday'][:]   # (4,498,13) lambda=0, 2019-11-10
big=h5py.File(R+'interpret/rho_big.h5')['rho_big'][:]         # (4,9,498,13) Sunday, 9 lambdas
TOI=['03:44','09:44','15:44','21:44']

# ---- ground-truth traffic state at the same timestamps ----
with h5py.File(R+'eval/testset-pred-gt-ts-st-metanet-30min-2-lambda0.h5','r') as f:
    gt=f['label_all'][:]; ts=pd.to_datetime([t.decode() for t in f['label_ts_all'][:]])
vol=gt[:,:,1]; spd=gt[:,:,0]
def slice_at(datestr,hhmm):
    j=np.where(ts==pd.Timestamp(f'{datestr} {hhmm}:00'))[0]
    return (vol[:,j[0]], spd[:,j[0]]) if len(j) else (None,None)

geo=pd.read_excel(R+'data/tris_edge_features.xlsx')
LON=(51.505540,-0.075607)
geo['d_london']=np.hypot(geo['Latitude']-LON[0], geo['Longitude']-LON[1])
d_lon=geo['d_london'].values

print('='*76)
print('1. Monday vs Sunday: does rho rise at rush hour?  (paired over 498 sensors)')
print('='*76)
print(f'{"time":>7} {"Mon enc":>9} {"Sun enc":>9} {"diff":>8} {"95% CI":>20} {"p (Wilcoxon)":>14}')
rows=[]
for j,t in enumerate(TOI):
    a=mon[j,:,:12].mean(1); b=sun[j,:,:12].mean(1); d=a-b
    ci=stats.bootstrap((d,),np.mean,n_resamples=10000,random_state=0).confidence_interval
    p=stats.wilcoxon(a,b).pvalue
    print(f'{t:>7} {a.mean():9.4f} {b.mean():9.4f} {d.mean():+8.4f} [{ci.low:+7.4f},{ci.high:+7.4f}] {p:14.2e}')
    rows.append(dict(toi=t,mon=a.mean(),sun=b.mean(),diff=d.mean(),lo=ci.low,hi=ci.high,p=p))
pd.DataFrame(rows).to_csv('OUT/mon_vs_sun.csv',index=False)

print()
print('='*76)
print('2. Node-level: is rho higher where traffic is heavier / nearer London?')
print('='*76)
print(f'{"day":>8} {"time":>7} {"r(rho,volume)":>14} {"r(rho,speed)":>13} {"r(rho,dist London)":>19}')
rows=[]
for day,arr,ds in [('Monday',mon,'2019-11-04'),('Sunday',sun,'2019-11-10')]:
    for j,t in enumerate(TOI):
        v,s=slice_at(ds,t)
        r=arr[j,:,:12].mean(1)
        ok=np.isfinite(v)&(v>0)&np.isfinite(r)
        rv=stats.spearmanr(r[ok],v[ok]); rs=stats.spearmanr(r[ok],s[ok]); rd=stats.spearmanr(r,d_lon)
        print(f'{day:>8} {t:>7} {rv.statistic:+7.3f} (p={rv.pvalue:.1e}) {rs.statistic:+7.3f} {rd.statistic:+9.3f} (p={rd.pvalue:.1e})')
        rows.append(dict(day=day,toi=t,r_vol=rv.statistic,p_vol=rv.pvalue,r_spd=rs.statistic,
                         r_dlon=rd.statistic,p_dlon=rd.pvalue,n=int(ok.sum())))
pd.DataFrame(rows).to_csv('OUT/rho_vs_traffic.csv',index=False)

print()
print('='*76)
print('3. Encoder vs decoder rho under regularisation pressure (Sunday, all lambda)')
print('='*76)
labs=['-inf','-4','-3.5','-3','-2.5','-2','-1.5','-1','0']
rows=[]
for i,l in enumerate(labs):
    e=big[:,i,:,:12].mean(); dcd=big[:,i,:,12].mean()
    rows.append(dict(log10_lambda=l, enc_mean=e, dec_mean=dcd, ratio=dcd/max(e,1e-9)))
    print(f'  log10(lambda)={l:>5}   encoder {e:.4f}   decoder {dcd:.4f}   decoder/encoder {dcd/max(e,1e-9):6.2f}')
pd.DataFrame(rows).to_csv('OUT/rho_enc_dec_by_lambda.csv',index=False)

print()
print('='*76)
print('4. Within-encoder lag profile: which of the 12 history steps gets high rho?')
print('='*76)
for day,arr in [('Monday',mon),('Sunday',sun)]:
    for j,t in enumerate(TOI):
        p=arr[j].mean(0)
        print(f'  {day:>7} {t}  ' + ' '.join(f'{x:.2f}' for x in p[:12]) + f'  || dec {p[12]:.2f}')
np.save('OUT/rho_mon.npy',mon); np.save('OUT/rho_sun.npy',sun); np.save('OUT/rho_big.npy',big)
np.save('OUT/d_london.npy',d_lon)


==> anc/analysis/bootstrap2.py <==
"""Corrected bootstrap: real missing-value mask (from the only file that saved it),
   and unit conversion to vehicles per 30 min and mph."""
import h5py, numpy as np, pandas as pd, warnings
warnings.filterwarnings('ignore')
np.random.seed(0)
R='/Users/yueli/Desktop/PhD/paper/GAT-reg/TFF/st-metanet_2019_DynamicRho_Lasso/eval/'
TAG={'0':'lambda0','0.01':'lambda0.01','0.1':'lambda0.1','1e4':'lambda10000'}
D={}
for k,t in TAG.items():
    with h5py.File(R+f'testset-pred-gt-ts-st-metanet-30min-2-{t}.h5','r') as f:
        D[k]=dict(p=f['pred_all'][:], g=f['label_all'][:], ts=pd.to_datetime([x.decode() for x in f['label_ts_all'][:]]))
ref=D['0.1']; ts=ref['ts']
MASK=np.stack([ref['g'][:,:,2]==0, ref['g'][:,:,3]==0],axis=2)   # True = valid
print('valid fraction  speed %.4f  volume %.4f'%(MASK[:,:,0].mean(),MASK[:,:,1].mean()))
for k in D:
    assert (D[k]['ts']==ts).all()
    assert np.allclose(D[k]['g'][:,:,:2], ref['g'][:,:,:2], atol=1e-3), f'gt mismatch {k}'
print('ground truth identical across all four files: yes')
gt=ref['g'][:,:,:2]
SCALE={0:0.5, 1:4.0}   # ch0: ti*mph -> mph (ti=2 at 30 min) ; ch1: veh per 15 min -> veh per hour
UNIT ={0:'mph', 1:'veh per hour'}
NAME ={0:'speed',1:'volume'}
day=ts.normalize(); ud=np.unique(day); nd=len(ud); idx=[np.where(day==d)[0] for d in ud]
print(f'{nd} test days, {len(ts)} timestamps, {ts.min()} to {ts.max()}')
print('\n--- absolute MAE, corrected mask and units ---')
rows=[]
for k in D:
    out=[]
    for ch in (0,1):
        m=MASK[:,:,ch]; e=np.abs(D[k]['p'][:,:,ch]-gt[:,:,ch])[m]*SCALE[ch]
        out.append(e.mean())
    print(f'  lambda={k:5s}  speed {out[0]:.4f} mph   volume {out[1]:.2f} veh/h')
    rows.append(dict(config=k, mae_speed_mph=out[0], mae_vol_vehh=out[1]))
pd.DataFrame(rows).to_csv('OUT/abs_mae_corrected.csv',index=False)

def boot(a,b,ch,B=10000):
    m=MASK[:,:,ch]; s=SCALE[ch]
    ea=np.abs(D[a]['p'][:,:,ch]-gt[:,:,ch]); eb=np.abs(D[b]['p'][:,:,ch]-gt[:,:,ch])
    sa=np.array([ea[:,i][m[:,i]].sum() for i in idx])*s
    sb=np.array([eb[:,i][m[:,i]].sum() for i in idx])*s
    n=np.array([m[:,i].sum() for i in idx],float)
    obs=(sa.sum()-sb.sum())/n.sum(); r=np.random.randint(0,nd,(B,nd))
    rep=(sa[r].sum(1)-sb[r].sum(1))/n[r].sum(1)
    return obs, rep
print('\n--- paired day-block bootstrap, 10,000 replicates, CORRECTED mask ---')
res=[]
for a,b in [('0.01','0'),('0.1','0'),('0.1','0.01'),('1e4','0')]:
    for ch in (1,0):
        obs,rep=boot(a,b,ch); lo,hi=np.percentile(rep,[2.5,97.5])
        star='excludes 0' if lo*hi>0 else 'INCLUDES 0'
        print(f'  lam={a:5s} vs lam={b:5s} [{NAME[ch]:6s}]  {obs:+8.4f} {UNIT[ch]:15s} 95% CI [{lo:+8.4f}, {hi:+8.4f}]  {star}')
        res.append(dict(A=a,B=b,feature=NAME[ch],unit=UNIT[ch],delta=obs,ci_lo=lo,ci_hi=hi,excludes_zero=bool(lo*hi>0)))
        np.save(f'OUT/boot_{a}_{b}_{NAME[ch]}.npy',rep)
pd.DataFrame(res).to_csv('OUT/bootstrap_corrected.csv',index=False)
m=MASK[:,:,1]; n=np.array([m[:,i].sum() for i in idx],float)
e=np.abs(D['0']['p'][:,:,1]-gt[:,:,1])
per=np.array([e[:,i][m[:,i]].sum() for i in idx])*4/n
print(f'\nper-day volume MAE at lambda=0: mean {per.mean():.2f}, sd {per.std(ddof=1):.2f}, range {per.min():.1f} to {per.max():.1f} veh/h')


==> anc/analysis/bootstrap_corrected.csv <==
A,B,feature,unit,delta,ci_lo,ci_hi,excludes_zero
0.01,0,volume,veh per hour,-2.2322674598867067,-2.802499494109788,-1.7361038212971125,True
0.01,0,speed,mph,0.001251365740472633,-0.0018181201539652875,0.00411321820229789,False
0.1,0,volume,veh per hour,-5.95699555763535,-6.889984581363525,-5.146783463380239,True
0.1,0,speed,mph,0.013375730807887771,0.008346577900961839,0.017833454856544,True
0.1,0.01,volume,veh per hour,-3.7247280977486437,-4.286730945833937,-3.169848435729014,True
0.1,0.01,speed,mph,0.012124365067415138,0.009823122237225519,0.014260167098868704,True
1e4,0,volume,veh per hour,21.35235834009373,19.06375939394232,23.292093912371463,True
1e4,0,speed,mph,0.1555124760150878,0.14709592816180656,0.16376575956720393,True


==> anc/analysis/bootstrap_deltas.csv <==
A,B,feature,delta_mae,ci_lo,ci_hi,sign_flip
lambda=0.1,lambda=0,volume,-1.4902616147745353,-1.72169898504108,-1.2890640045912158,0.0
lambda=0.1,lambda=0,speed,0.04486520771312857,0.01978241375429996,0.07084698672848828,0.0
lambda=0.01,lambda=0,volume,-0.5578577667106461,-0.7042499261797982,-0.4316998217586847,0.0
lambda=0.01,lambda=0,speed,-0.02437623957092804,-0.03480364328149483,-0.014559339885349801,0.0
lambda=0.1,lambda=0.01,volume,-0.9324038480638892,-1.0728694068928881,-0.7938600144556006,0.0
lambda=0.1,lambda=0.01,speed,0.06924144728405661,0.05034122770565213,0.09042881843463162,0.0
lambda=1e4,lambda=0,volume,5.299050287169425,4.731118790718727,5.782807669883679,0.0
lambda=1e4,lambda=0,speed,-0.8935149271797903,-1.0558161791545302,-0.7962924650567093,0.0


==> anc/analysis/extract_logs.py <==
import re, glob, os, hashlib
import pandas as pd

ROOT = '/Users/yueli/Desktop/PhD/paper/GAT-reg'
rows = []
pat = re.compile(r'FINAL Test MSE: ([\d.]+), Test RMSE_speed: ([\d.]+), Test RMSE_volume:([\d.]+), Test MAE_speed: ([\d.]+), Test MAE_volume:([\d.]+)')
for f in glob.glob(ROOT+'/**/*.log', recursive=True):
    txt = open(f, errors='ignore').read()
    m = pat.search(txt)
    if not m: continue
    nep = len(re.findall(r'FINAL', txt))
    epochs = max([int(x) for x in re.findall(r'Epoch (\d+),', txt)] or [-1]) + 1
    rows.append(dict(
        path=os.path.relpath(f, ROOT), name=os.path.basename(f),
        mse=float(m.group(1)), rmse_speed=float(m.group(2)), rmse_vol=float(m.group(3)),
        mae_speed=float(m.group(4)), mae_vol=float(m.group(5)),
        epochs=epochs,
        sig=hashlib.md5(m.group(0).encode()).hexdigest()[:8]))
df = pd.DataFrame(rows)
# dedupe identical runs copied across folders
u = df.drop_duplicates('sig').copy()

def parse(n):
    hz = re.search(r'-(\d+)min-(\d+)', n)
    lam = re.search(r'lambda(\d+\.?\d*(?:e-?\d+)?)', n)
    return pd.Series({
        'interval_min': int(hz.group(1)) if hz else None,
        'lam': float(lam.group(1).rstrip('.')) if lam else None,
        'clip': 'clip' in n,
        'io12_12': '12-12' in n,
        'ablation': ('encoder_gat_removed' if 'encodergat_removed' in n else
                     'decoder_gat_removed' if 'decodergat_removed' in n else
                     'no_gat' if 'no_GAT' in n else None),
    })
u = pd.concat([u, u['name'].apply(parse)], axis=1)
u.to_csv('OUT/all_runs.csv', index=False)
print(f"{len(df)} logs with FINAL Test, {len(u)} unique runs")
print("\nepoch counts:", u['epochs'].value_counts().to_dict())
print("\n=== 30-min, 12->1, sigmoid, lambda sweep ===")
s = u[(u['interval_min']==30)&(~u['clip'])&(~u['io12_12'])&u['lam'].notna()&(u['ablation'].isna())].sort_values('lam')
print(s[['lam','mae_vol','rmse_vol','mae_speed','rmse_speed','epochs']].to_string(index=False))
print("\n=== 30-min, 12->1, CLIP (psi), lambda sweep ===")
c = u[(u['interval_min']==30)&(u['clip'])&(~u['io12_12'])&u['lam'].notna()].sort_values('lam')
print(c[['lam','mae_vol','rmse_vol','mae_speed','rmse_speed','epochs']].to_string(index=False))
print("\n=== ablations ===")
print(u[u['ablation'].notna()][['name','ablation','mae_vol','rmse_vol','mae_speed','rmse_speed','epochs']].to_string(index=False))
print("\n=== other intervals (lambda sweep) ===")
for iv in [15,60,180]:
    t = u[(u['interval_min']==iv)&(~u['clip'])&u['lam'].notna()].sort_values('lam')
    if len(t): print(f"-- {iv} min"); print(t[['lam','mae_vol','rmse_vol','mae_speed','rmse_speed','epochs']].to_string(index=False))
print("\n=== 12->12 ===")
t = u[u['io12_12']==True].sort_values('lam')
print(t[['lam','mae_vol','rmse_vol','mae_speed','rmse_speed','epochs']].to_string(index=False))
print("\n=== unmatched / other ===")
print(u[u['lam'].isna()&u['ablation'].isna()][['path','mae_vol','rmse_vol','mae_speed','epochs']].to_string(index=False))


==> anc/analysis/fig09.py <==
import numpy as np, sys
sys.path.insert(0,'.'); from style import *; use()
import matplotlib.pyplot as plt
O='OUT/figs2/'
SIG={'15 min':dict(base=27.797,full=28.280,enc=29.580,dec=27.587,none=29.365),
     '30 min':dict(base=31.047,full=31.082,enc=29.581,dec=29.443,none=31.959),
     '60 min':dict(base=34.533,full=35.434,enc=34.018,dec=32.944,none=34.360),
     '180 min':dict(base=39.755,full=40.239,enc=39.905,dec=None,none=42.439)}
PSI={'15 min':dict(full=27.743,enc=28.282,dec=28.351,none=29.365),
     '30 min':dict(full=29.007,enc=29.977,dec=30.114,none=31.959),
     '60 min':dict(full=36.999,enc=38.168,dec=33.343,none=34.360),
     '180 min':dict(full=39.897,enc=40.719,dec=40.805,none=42.439)}
# The decoder-removed variant at 180 min under the sigmoid gate was never run. Estimate it by
# the mean decoder-minus-encoder offset at the three intervals where both exist, and draw it
# hatched so it cannot be mistaken for a measurement.
_off=np.mean([SIG[h]['dec']-SIG[h]['enc'] for h in SIG if SIG[h]['dec'] is not None])
EST={('180 min','dec'):SIG['180 min']['enc']+_off}
print('estimated 180 min decoder-removed = %.3f (offset %+.3f)'%(EST[('180 min','dec')],_off))

keys=[('full','both GAT layers',BLUE),('enc','encoder GAT removed',ORANGE),
      ('dec','decoder GAT removed',GREEN),('none','no GAT layer',CRIMSON)]
kn=[k for k,_,_ in keys]; hz=list(SIG); xb=np.arange(4); w=.20
fig,axs=plt.subplots(2,2,figsize=(10.0,5.4),gridspec_kw={'height_ratios':[1.25,1],'hspace':.30,'wspace':.10})
for p,(dd,ttl) in enumerate([(SIG,'Sigmoid gate'),(PSI,'Clipped-linear gate')]):
    A,B=axs[0,p],axs[1,p]
    for i,(k,lab,col) in enumerate(keys):
        for j,h in enumerate(hz):
            v=dd[h].get(k); xp=xb[j]+(i-1.5)*w
            est = v is None and p==0 and (h,k) in EST
            if est:
                v=EST[(h,k)]
                A.bar(xp,v*4,w*.88,facecolor='none',edgecolor=col,lw=1.0,hatch='////',
                      label='estimated, not run' if j==3 else None)
                B.bar(xp,(v-dd[h]['full'])*4,w*.88,facecolor='none',edgecolor=col,lw=1.0,hatch='////')
                continue
            if v is None:
                A.text(xp,4,'not run',rotation=90,fontsize=6.2,color=INK3,ha='center',va='bottom')
                B.text(xp,0.1,'not run',rotation=90,fontsize=6.2,color=INK3,ha='center',va='bottom'); continue
            A.bar(xp,v*4,w*.88,color=col,edgecolor='white',lw=.7,label=lab if (j==0 and p==0) else None)
            B.bar(xp,(v-dd[h]['full'])*4,w*.88,color=col,edgecolor='white',lw=.7)
    if p==0:
        for j,h in enumerate(hz):
            A.plot([xb[j]-2.3*w,xb[j]+2.3*w],[SIG[h]['base']*4]*2,color=INK,lw=1.3,ls='--',
                   label=r'fixed-$\rho$ baseline' if j==0 else None)
    B.axhline(0,color=INK,lw=1.0)
    A.set_title(f'{"ab"[p]}   {ttl}',loc='left',fontweight='bold',pad=5)
    B.set_title(f'{"cd"[p]}   difference from keeping both layers',loc='left',fontweight='bold',pad=5)
    for a in (A,B):
        a.set_xticks(xb); a.set_xticklabels(hz); a.grid(True,axis='y'); a.set_axisbelow(True)
    B.set_xlabel('aggregation interval')
    if p==0:
        A.set_ylabel('test MAE, volume (veh per hour)'); B.set_ylabel(r'$\Delta$MAE (veh per hour)')
    else:
        A.set_yticklabels([]); B.set_yticklabels([])
axs[0,0].set_ylim(0,183); axs[0,1].set_ylim(0,183)
lo=min(min((v-d[h]['full'])*4 for k,v in d[h].items() if v is not None and k in kn) for d in (SIG,PSI) for h in hz)
hi=max(max((v-d[h]['full'])*4 for k,v in d[h].items() if v is not None and k in kn) for d in (SIG,PSI) for h in hz)
for p in (0,1): axs[1,p].set_ylim(lo-2.4,hi+2.4)
axs[1,0].text(.02,.06,'below zero: better than keeping both',transform=axs[1,0].transAxes,fontsize=6.8,color=INK2)
axs[0,0].legend(ncol=6,fontsize=6.6,loc='upper left',bbox_to_anchor=(0,1.22))
fig.savefig(O+'Fig09_ablation.png'); plt.close(fig)
print('Fig09 rebuilt')


==> anc/analysis/fig_arch.py <==
import numpy as np, sys
sys.path.insert(0,'.')
from style import *
use()
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Rectangle
O='OUT/figs2/'
def box(ax,x,y,w,h,txt,fc='white',ec=INK2,fs=7.2,lw=1.0,tc=INK,bold=False):
    ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=0,rounding_size=0.012',fc=fc,ec=ec,lw=lw,zorder=2))
    ax.text(x+w/2,y+h/2,txt,ha='center',va='center',fontsize=fs,color=tc,zorder=3,fontweight='bold' if bold else 'normal')
def arr(ax,p,q,c=INK2,lw=1.1,rad=0.0,ls='-',st='-|>'):
    ax.add_patch(FancyArrowPatch(p,q,arrowstyle=st,mutation_scale=9,color=c,lw=lw,
        connectionstyle=f'arc3,rad={rad}',linestyle=ls,zorder=4,shrinkA=2,shrinkB=2))

fig,ax=plt.subplots(figsize=(10.4,4.9))
ax.set_xlim(0,1); ax.set_ylim(0,1); ax.axis('off')
W,H=.215,.105
def stack(x0,title,tc,last):
    ax.add_patch(FancyBboxPatch((x0-.022,.135),W+.044,.77,boxstyle='round,pad=0,rounding_size=0.015',
        fc='none',ec=tc,lw=1.0,ls=(0,(4,2)),zorder=1,alpha=.6))
    ax.text(x0+W/2,.925,title,ha='center',fontsize=9,fontweight='bold',color=tc)
    ys=[.76,.585,.415,.245]
    box(ax,x0,ys[0],W,H,'GRU\nshared weights',ec=INK2,fs=7.0)
    box(ax,x0,ys[1],W,H,'Meta-GAT\n'+r'neighbour aggregate $\tilde h$',fc=SEQ(.09),ec=BLUE,fs=7.0)
    box(ax,x0,ys[2],W,H,'DCU gate\n'+r'$\rho=\sigma(g_\rho([h\,\|\,\tilde h]))$',fc='#fdf3e9',ec=ORANGE,fs=7.0)
    box(ax,x0,ys[3],W,H,'Meta-GRU\nnode-specific weights',ec=INK2,fs=7.0)
    for a,b in zip(ys[:-1],ys[1:]): arr(ax,(x0+W/2,a),(x0+W/2,b+H))
    return ys
ysE=stack(.10,'Encoder',BLUE,False); ysD=stack(.47,'Decoder',ORANGE,True)
box(ax,.10,.035,W,.075,r'12 historical steps $X_{t-11},\ldots,X_t$',ec=INK3,fs=7.0)
box(ax,.47,.035,W,.075,r'next step $\hat Y_{t+1}$',ec=INK3,fs=7.0)
arr(ax,(.10,.0725),(.088,.815),c=INK3,lw=.9,ls=(0,(2,2)),rad=-.32)
arr(ax,(.5775,.245),(.5775,.11),c=INK2)
arr(ax,(.3175,.2975),(.47,.2975),c=INK,lw=1.5)
ax.text(.394,.318,'latent state',ha='center',fontsize=7,color=INK)
# side modules, straight short arrows only
box(ax,.775,.60,.215,.20,'Meta-knowledge learners\n\nnode and edge geography\nto layer weights',fc='#f6f2f8',ec=MAUVE,fs=7.0)
box(ax,.775,.29,.215,.24,'Dual graph\n\n498 sensors as nodes\n2,646 incoming edges\n2,646 outgoing edges\nthe two are averaged',fc='#f0fafc',ec=TEAL,fs=7.0)
arr(ax,(.775,.70),(.712,.66),c=MAUVE,lw=1.0)
arr(ax,(.775,.41),(.712,.47),c=TEAL,lw=1.0)
ax.text(.768,.685,'to Meta-GAT and Meta-GRU\nin encoder and decoder',fontsize=6.2,color=MAUVE,ha='right',va='top')
ax.text(.768,.395,'graph over which both\nMeta-GAT layers aggregate',fontsize=6.2,color=TEAL,ha='right',va='top')
# penalty bracket
ax.add_patch(Rectangle((.075,.408),.63,.119,fc=CRIMSON,ec='none',alpha=.08,zorder=0))
ax.annotate('',(.075,.4675),(.045,.4675),arrowprops=dict(arrowstyle='-',color=CRIMSON,lw=1.2))
ax.text(.043,.4675,r'$\lambda\|\rho\|_1$',ha='right',va='center',fontsize=8.4,color=CRIMSON,fontweight='bold')
ax.text(.043,.415,'penalty applied\nto both gates',ha='right',va='center',fontsize=6.8,color=CRIMSON)
ax.text(.5,-.03,r'The DCU gate replaces the single trainable scalar $\rho$ of ST-MetaNet with a function of the node state and its neighbour aggregate, '
                'so it varies by node and by timestep.',ha='center',fontsize=7.4,color=INK2)
fig.savefig(O+'Fig03_architecture.png'); plt.close(fig)
print('Fig03 redone')


==> anc/analysis/fig_arch2.py <==
"""Figure 3, model architecture.

Redrawn on the layout of Figure 2 of the April 2024 draft (Manuscript.pdf p.10): a top to
bottom sequence to sequence flow with tensor shapes on the arrows, encoder and decoder as
dashed columns, shared modules between them. Adds the gate and the penalty, which the
original did not carry. Writes straight to ../figures/.
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from style import *
use()
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'figures')


def box(ax, x, y, w, h, txt, fc='white', ec=INK2, fs=9.1, lw=1.0, tc=INK):
    ax.add_patch(FancyBboxPatch((x, y), w, h,
                 boxstyle='round,pad=0,rounding_size=0.010',
                 fc=fc, ec=ec, lw=lw, zorder=2))
    ax.text(x + w / 2, y + h / 2, txt, ha='center', va='center',
            fontsize=fs, color=tc, zorder=3, linespacing=1.45)


def arr(ax, p, q, c=INK2, lw=1.05, ls='-'):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle='-|>', mutation_scale=9,
                 color=c, lw=lw, linestyle=ls, zorder=4, shrinkA=1.5, shrinkB=1.5))


fig, ax = plt.subplots(figsize=(12.6, 6.2))
ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.axis('off')

XE, XD, W = 0.030, 0.580, 0.390        # encoder / decoder column left edge, width
XM, WM = 0.335, 0.235                  # shared-module panel
CE, CD = XE + W / 2, XD + W / 2        # column centres
H = 0.093                              # box height

# row centres, top to bottom
R_IN, R_GRU, R_GAT, R_DCU, R_MGRU, R_OUT = 0.872, 0.700, 0.560, 0.420, 0.280, 0.135

for x0, title, tc in ((XE, 'Encoder', BLUE), (XD, 'Decoder', ORANGE)):
    ax.add_patch(FancyBboxPatch((x0 - 0.020, R_MGRU - H / 2 - 0.030), W + 0.040,
                 (R_GRU + H / 2) - (R_MGRU - H / 2) + 0.060,
                 boxstyle='round,pad=0,rounding_size=0.012', fc='none', ec=tc,
                 lw=1.0, ls=(0, (4, 2)), zorder=1, alpha=0.65))
    ax.text(x0 - 0.020, R_GRU + H / 2 + 0.042, title, ha='left', fontsize=12.3,
            fontweight='bold', color=tc)

    box(ax, x0, R_GRU - H / 2, W, H, 'GRU\nweights shared across sensors')
    box(ax, x0, R_GAT - H / 2, W, H,
        'Meta-GAT\n' + r'neighbour aggregate $\tilde h$', fc=SEQ(0.09), ec=BLUE)
    box(ax, x0, R_DCU - H / 2, W, H,
        'Gate\n' + r'$\rho=\sigma\!\left(g_\rho([\,h \,\|\, \tilde h\,])\right)$',
        fc='#fdf3e9', ec=ORANGE)
    box(ax, x0, R_MGRU - H / 2, W, H, 'Meta-GRU\nweights generated per sensor')
    for a, b in zip((R_GRU, R_GAT, R_DCU), (R_GAT, R_DCU, R_MGRU)):
        arr(ax, (x0 + W / 2, a - H / 2), (x0 + W / 2, b + H / 2))

# encoder input and decoder output
box(ax, XE, R_IN - 0.038, W, 0.076,
    r'input  $X_{t-11},\ldots,X_{t}$', ec=INK3)
arr(ax, (CE, R_IN - 0.038), (CE, R_GRU + H / 2))
box(ax, XD, R_OUT - 0.038, W, 0.076, r'forecast  $\hat Y_{t+1}$', ec=INK3)
arr(ax, (CD, R_MGRU - H / 2), (CD, R_OUT + 0.038))

# tensor shapes on the encoder arrows, as in the original figure
sh = dict(fontsize=8.2, color=INK3, ha='left', va='center')
ax.text(CE + 0.012, R_IN - 0.058, r'$[498,\,B,\,12,\,13]$',
        fontsize=8.2, color=INK3, ha='left', va='center')
ax.text(CE + 0.012, (R_GRU + R_GAT) / 2, r'$[498,\,B,\,12,\,32]$', **sh)
ax.text(CE + 0.012, (R_DCU + R_MGRU) / 2, r'$[498,\,B,\,12,\,32]$', **sh)
ax.text(CD + 0.012, (R_GRU + R_GAT) / 2, r'$[498,\,B,\,1,\,32]$', **sh)
ax.text(CD + 0.012, R_OUT + 0.052, r'$[498,\,B,\,1,\,2]$', **sh)

# final-state handovers, routed above and below the shared panel
for r, lab in ((R_GRU, 'final state'), (R_MGRU, 'final state')):
    arr(ax, (XE + W, r), (XD, r), c=INK, lw=1.4)
    ax.text((XE + W + XD) / 2, r + 0.026, lab, ha='center', fontsize=8.8, color=INK)
    ax.text((XE + W + XD) / 2, r - 0.030, r'$[498,\,B,\,32]$', ha='center',
            fontsize=8.2, color=INK3)

fig.savefig(os.path.join(OUT, 'fig3_architecture.png'))
plt.close(fig)
print('wrote figures/fig3_architecture.png')


==> anc/analysis/fig_concept2.py <==
"""Figure 1, study design.

A workflow figure only. It states what was built and what was tested, and deliberately carries
no results: every finding belongs to Figures 4 to 9. Top row is the pipeline, data to model to
probe. Bottom row is the three evaluations the probe makes possible.
"""
import sys, os
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from style import *
use()
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle, Rectangle
from matplotlib.transforms import Bbox

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'figures')

fig, ax = plt.subplots(figsize=(10.0, 6.3))
ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.axis('off')
ax.patch.set_visible(False)  # let the tight bbox trim to the drawn boxes

TOP_Y, TOP_H = 0.585, 0.395          # top row panel bottom edge and height
BOT_Y, BOT_H = 0.200, 0.262
XS = [0.015, 0.352, 0.689]           # three columns
W = 0.296


def panel(x, y, w, h, letter, head, ec):
    ax.add_patch(FancyBboxPatch((x, y), w, h, boxstyle='round,pad=0,rounding_size=0.014',
                 fc='white', ec=ec, lw=1.3, zorder=2))
    ax.text(x + 0.014, y + h - 0.030, letter, fontsize=12.9, fontweight='bold',
            color=ec, va='center', ha='left', zorder=4)
    ax.text(x + 0.048, y + h - 0.030, head, fontsize=9.4, fontweight='bold',
            color=INK, va='center', ha='left', zorder=4)


def body(x, y, txt, fs=7.5):
    ax.text(x, y, txt, fontsize=fs, color=INK2, va='top', ha='left',
            zorder=4, linespacing=1.6)


def arrow(p, q, c=INK3):
    ax.add_patch(FancyArrowPatch(p, q, arrowstyle='-|>', mutation_scale=13,
                 color=c, lw=1.6, zorder=1))


# ------------------------------------------------------------------ a, data
x = XS[0]
panel(x, TOP_Y, W, TOP_H, 'a', 'Data', TEAL)
body(x + 0.020, TOP_Y + TOP_H - 0.070,
     '498 loop detectors on the England\n'
     'strategic road network, 2019\n'
     'speed and volume, 15 min records\n'
     'aggregated to 30 min intervals')
# sliding window schematic
wy = TOP_Y + 0.115
for k in range(12):
    ax.add_patch(Rectangle((x + 0.024 + k * 0.0155, wy), 0.0132, 0.030,
                 fc=SEQ(0.30), ec='none', zorder=3))
ax.add_patch(Rectangle((x + 0.024 + 12 * 0.0155 + 0.008, wy), 0.0132, 0.030,
             fc=ORANGE, ec='none', zorder=3))
ax.text(x + 0.024, wy - 0.014, '12 intervals in', fontsize=8.0, color=INK2, va='top')
ax.text(x + 0.024 + 12 * 0.0155 + 0.008, wy - 0.014, '1 out', fontsize=8.0,
        color=ORANGE, va='top')
# split bar
sy = TOP_Y + 0.055
for frac0, frac1, col, lab in ((0, .70, BLUE, 'train'), (.70, .80, ORANGE, 'val'),
                               (.80, 1.0, CRIMSON, 'test')):
    ax.add_patch(Rectangle((x + 0.024 + frac0 * 0.248, sy), (frac1 - frac0) * 0.248, 0.016,
                 fc=col, alpha=.35, ec='none', zorder=3))
ax.text(x + 0.024, sy - 0.012, 'chronological split, 70 / 10 / 20', fontsize=8.0,
        color=INK2, va='top')

# ------------------------------------------------------------------ b, model
x = XS[1]
panel(x, TOP_Y, W, TOP_H, 'b', 'Gated GAT', BLUE)
body(x + 0.020, TOP_Y + TOP_H - 0.070,
     'ST-MetaNet, with one GAT layer between\n'
     'two recurrent layers in encoder and decoder')
cy = TOP_Y + 0.148
for dy in (0.052, 0.0, -0.052):
    ax.add_patch(Circle((x + 0.052, cy + dy), 0.017, fc='white', ec=TEAL, lw=1.1, zorder=3))
    ax.add_patch(FancyArrowPatch((x + 0.070, cy + dy), (x + 0.128, cy), arrowstyle='-|>',
                 mutation_scale=7, color=TEAL, lw=0.9, zorder=3,
                 connectionstyle='arc3,rad=-0.16', shrinkA=1, shrinkB=3))
ax.text(x + 0.052, cy + 0.082, 'neighbours', fontsize=8.0, color=TEAL, ha='center')
ax.add_patch(Circle((x + 0.148, cy), 0.020, fc='white', ec=BLUE, lw=1.3, zorder=3))
ax.text(x + 0.148, cy, r'$h$', fontsize=9.4, color=BLUE, ha='center', va='center', zorder=4)
ax.add_patch(FancyArrowPatch((x + 0.171, cy), (x + 0.222, cy), arrowstyle='-|>',
             mutation_scale=8, color=INK, lw=1.1, zorder=3))
ax.add_patch(Circle((x + 0.244, cy), 0.020, fc=SEQ(0.16), ec=BLUE, lw=1.3, zorder=3))
ax.text(x + 0.244, cy, r'$\bar h$', fontsize=9.4, color=BLUE, ha='center', va='center', zorder=4)
ax.text(x + 0.196, cy + 0.030, 'gate', fontsize=8.7, color=ORANGE,
        ha='center', fontweight='bold', zorder=4)
ax.text(x + 0.148, TOP_Y + 0.062, r'$\bar h = (1-\rho)\,h + \rho\,\tilde h$',
        fontsize=9.6, color=INK, ha='center', zorder=4)
ax.text(x + 0.148, TOP_Y + 0.028, r'$\rho$ recorded at every sensor and time step',
        fontsize=7.4, color=INK2, ha='center', zorder=4)

# ------------------------------------------------------------------ c, probe
x = XS[2]
panel(x, TOP_Y, W, TOP_H, 'c', 'Regularisation probe', ORANGE)
body(x + 0.020, TOP_Y + TOP_H - 0.070,
     'A penalty on the gate is added to the\n'
     'training objective and its strength is\n'
     'swept over sixteen values')
ax.add_patch(FancyBboxPatch((x + 0.024, TOP_Y + 0.150), 0.115, 0.052,
             boxstyle='round,pad=0,rounding_size=0.010', fc='white', ec=BLUE, lw=1.1, zorder=3))
ax.text(x + 0.0815, TOP_Y + 0.176, 'forecast error', fontsize=8.7, color=INK,
        ha='center', va='center', zorder=4)
ax.text(x + 0.152, TOP_Y + 0.176, '+', fontsize=12.9, color=INK, ha='center',
        va='center', zorder=4)
ax.add_patch(FancyBboxPatch((x + 0.166, TOP_Y + 0.150), 0.105, 0.052,
             boxstyle='round,pad=0,rounding_size=0.010', fc='white', ec=ORANGE, lw=1.1, zorder=3))
ax.text(x + 0.2185, TOP_Y + 0.176, r'$\lambda\,\|\rho\|_{1}$', fontsize=10.5, color=INK,
        ha='center', va='center', zorder=4)
ax.add_patch(FancyArrowPatch((x + 0.030, TOP_Y + 0.085), (x + 0.265, TOP_Y + 0.085),
             arrowstyle='-|>', mutation_scale=10, color=INK3, lw=1.2, zorder=3))
ax.text(x + 0.028, TOP_Y + 0.055, 'graph fully\navailable',
        fontsize=7.6, color=INK2, va='top', ha='left', zorder=4)
ax.text(x + 0.268, TOP_Y + 0.055, 'graph fully\nwithdrawn',
        fontsize=7.6, color=INK2, va='top', ha='right', zorder=4)
ax.text(x + 0.148, TOP_Y + 0.100, r'increasing $\lambda$', fontsize=8.4, color=INK3,
        ha='center', zorder=4)

# flow between the panels
arrow((XS[0] + W + 0.006, TOP_Y + TOP_H / 2), (XS[1] - 0.006, TOP_Y + TOP_H / 2))
arrow((XS[1] + W + 0.006, TOP_Y + TOP_H / 2), (XS[2] - 0.006, TOP_Y + TOP_H / 2))
arrow((0.5, TOP_Y - 0.008), (0.5, BOT_Y + BOT_H + 0.022))
ax.text(0.512, TOP_Y - 0.048, 'three evaluations', fontsize=9.6, color=INK2,
        va='center', ha='left')

# ------------------------------------------------------- d, e, f, the evaluations
panel(XS[0], BOT_Y, W, BOT_H, 'd', 'Forecast accuracy', GREEN)
body(XS[0] + 0.020, BOT_Y + BOT_H - 0.070,
     'The gate is trained with the model,\n'
     'not fitted to it afterwards, so test\n'
     'error is recorded at every penalty\n'
     'strength and compared against the\n'
     'unpenalised and fixed-gate models')

panel(XS[1], BOT_Y, W, BOT_H, 'e', 'Measured-traffic check', PURPLE)
body(XS[1] + 0.020, BOT_Y + BOT_H - 0.070,
     'The gate reports where and when the\n'
     'model draws on the road network.\n'
     'It is compared against the traffic the\n'
     'same sensors record, by volume\n'
     'carried and by weekday against the\n'
     'matched weekend day')

panel(XS[2], BOT_Y, W, BOT_H, 'f', 'Direct-ablation check', CRIMSON)
body(XS[2] + 0.020, BOT_Y + BOT_H - 0.070,
     'Each GAT layer is deleted from the\n'
     'architecture and the model retrained\n'
     'from scratch. What the gate reports\n'
     'is then set against what removing\n'
     'the layer actually costs')

FW, FH = fig.get_size_inches()
fig.savefig(os.path.join(OUT, 'fig1_concept.png'),
            bbox_inches=Bbox([[XS[0] * FW - 0.08, BOT_Y * FH - 0.10],
                              [(XS[2] + W) * FW + 0.08, 0.995 * FH]]))
plt.close(fig)
print('wrote figures/fig1_concept.png')


==> anc/analysis/fig_data.py <==
import numpy as np, pandas as pd, h5py, pickle, sys
sys.path.insert(0,'.')
from style import *
use()
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
import matplotlib.gridspec as gridspec

G = pickle.load(open('OUT/geo.pkl','rb')); geo, polys = G['geo'], G['polys']
DATA='/Users/yueli/Desktop/PhD/paper/GAT-reg/GAT-DCU-reg/data/DATA/'
with h5py.File(DATA+'sensor498_2019-01-01_2019-12-31.h5','r') as f:
    raw=f['data'][:]; ts=pd.to_datetime([t.decode() for t in f['timestamps'][:]])
n,T,_=raw.shape
vol30=raw[:,:,1].reshape(n,T//2,2).mean(2)*4.0
spd30=raw[:,:,0].reshape(n,T//2,2).mean(2)
ts30=ts[::2]; slot=(ts30.hour*2+(ts30.minute>=30).astype(int)).values; dow=ts30.dayofweek.values
bad=(vol30<=0)|~np.isfinite(vol30); V=np.where(bad,np.nan,vol30); S=np.where((spd30<=0)|~np.isfinite(spd30),np.nan,spd30)

def title(ax,letter,txt):
    ax.set_title(f'{letter}   {txt}',loc='left',fontweight='bold',pad=6)

fig=plt.figure(figsize=(10.2,11.4))
OUTER=gridspec.GridSpec(3,1,figure=fig,height_ratios=[1.55,1,1],hspace=.42)
TOP=gridspec.GridSpecFromSubplotSpec(1,2,subplot_spec=OUTER[0],width_ratios=[.92,1.32],wspace=.20)
MID=gridspec.GridSpecFromSubplotSpec(1,4,subplot_spec=OUTER[1],wspace=.46)
BOT=gridspec.GridSpecFromSubplotSpec(1,3,subplot_spec=OUTER[2],wspace=.72)

# a  network map
ax=fig.add_subplot(TOP[0]); mv=np.nanmean(V,axis=1)
lo_,hi_=np.nanpercentile(mv,2),np.nanpercentile(mv,98); q=np.clip((mv-lo_)/(hi_-lo_),0,1)
segs,cols,lws=[],[],[]
for i in np.argsort(np.nan_to_num(mv)):
    p=polys[i]
    if len(p)<2: continue
    segs.append(np.array(p)[:,::-1]); cols.append(SEQ(0.15+0.85*q[i])); lws.append(0.45+2.6*q[i])
ax.add_collection(LineCollection(segs,colors=cols,linewidths=lws,capstyle='round'))
ax.scatter(geo.Longitude,geo.Latitude,s=1.4,color=INK,alpha=.45,lw=0,zorder=5)
ax.set_xlim(-6.8,3.9); ax.set_ylim(50.0,55.95); ax.set_aspect(1/np.cos(np.radians(53)))
ax.set_xticks([]); ax.set_yticks([])
for s_ in ax.spines.values(): s_.set_visible(False)
# city labels just outside the network silhouette at their own latitude,
# with short leader lines, so no label sits on the roads
CITY={'Newcastle':(54.98,-1.61,'R',55.30,0.75),
      'Leeds':(53.80,-1.55,'R',54.20,1.35),
      'London':(51.51,-0.13,'R',51.05,2.30),
      'Manchester':(53.48,-2.24,'L',53.62,-3.85),
      'Birmingham':(52.48,-1.90,'L',52.34,-4.35),
      'Bristol':(51.45,-2.59,'L',50.98,-4.95)}
for lab,(la,lo,side,ly,lx) in CITY.items():
    ax.plot(lo,la,'o',ms=3.2,mfc='none',mec=CRIMSON,mew=1.0,zorder=6)
    ha = 'left' if side=='R' else 'right'
    ax.annotate(lab,xy=(lo,la),xytext=(lx,ly),fontsize=6.6,color=CRIMSON,
                ha=ha,va='center',zorder=7,
                arrowprops=dict(arrowstyle='-',color=CRIMSON,lw=0.6,
                                shrinkA=1,shrinkB=3,alpha=.75))
title(ax,'a','Study network')
cax=ax.inset_axes([0.055,0.905,0.34,0.020])
sm=plt.cm.ScalarMappable(cmap=SEQ,norm=plt.Normalize(lo_,hi_))
cb=fig.colorbar(sm,cax=cax,orientation='horizontal')
cb.set_label('mean volume (veh per hour)',fontsize=6.2,labelpad=2)
cb.ax.xaxis.set_label_position('top'); cb.ax.xaxis.set_ticks_position('bottom')
cb.ax.tick_params(labelsize=6,pad=1)

# b  diurnal profile
ax=fig.add_subplot(TOP[1]); h=np.arange(48)/2
for m,lab,c in [(dow<5,'Monday to Friday',BLUE),(dow==5,'Saturday',ORANGE),(dow==6,'Sunday',GREEN)]:
    per=np.array([np.nanmean(V[:,m&(slot==k)]) for k in range(48)])
    q1=np.array([np.nanpercentile(np.nanmean(V[:,m&(slot==k)],axis=1),25) for k in range(48)])
    q3=np.array([np.nanpercentile(np.nanmean(V[:,m&(slot==k)],axis=1),75) for k in range(48)])
    ax.fill_between(h,q1,q3,color=c,alpha=.13,lw=0); ax.plot(h,per,color=c,lw=1.9,label=lab)
ax.axvspan(7,10,color=CRIMSON,alpha=.06,lw=0); ax.axvspan(16,19,color=CRIMSON,alpha=.06,lw=0)
yl=ax.get_ylim(); ax.text(8.5,yl[1]*.97,'AM peak',ha='center',va='top',fontsize=6.6,color=CRIMSON)
ax.text(17.5,yl[1]*.97,'PM peak',ha='center',va='top',fontsize=6.6,color=CRIMSON)
ax.set_xlim(0,23.5); ax.set_xticks(range(0,24,3)); ax.grid(True,axis='y')
ax.set_xlabel('hour of day'); ax.set_ylabel('volume (veh per hour)'); ax.legend(loc='upper left')
title(ax,'b','Diurnal volume profile, network mean with interquartile range across sensors')

# c-f distributions
for k,(dat,bins,col,xl,lab,letter) in enumerate([
    (V[np.isfinite(V)],np.logspace(0.6,4.2,60),BLUE,'volume (veh per hour)','Volume distribution','c'),
    (S[np.isfinite(S)&(S<100)],60,TEAL,'speed (mph)','Speed distribution','d'),
    (geo['Distance (m)'].values/1000,40,GREEN,'segment length (km)','Segment length','e')]):
    ax=fig.add_subplot(MID[0,k]); ax.hist(dat,bins=bins,color=col,alpha=.9,lw=0)
    if letter=='c': ax.set_xscale('log')
    ax.grid(True,axis='y'); ax.set_xlabel(xl); ax.set_ylabel('count'); title(ax,letter,lab)
    ax.ticklabel_format(axis='y',style='sci',scilimits=(0,3))

# f  junction degree, number of directed segments meeting at each junction
ax=fig.add_subplot(MID[0,3])
inc=pd.concat([geo['Origin'],geo['Destination']]).value_counts()
deg=inc.values
ax.hist(deg,bins=np.arange(deg.min()-0.5,deg.max()+1.5),color=MAUVE,alpha=.9,lw=0)
ax.set_xticks(range(int(deg.min()),int(deg.max())+1,2))
ax.grid(True,axis='y'); ax.set_xlabel('segments at a junction'); ax.set_ylabel('count')
title(ax,'f','Junction degree')
print('junction degree: n %d min %d max %d mean %.2f'%(len(deg),deg.min(),deg.max(),deg.mean()))

# g  missing heatmap
ax=fig.add_subplot(BOT[0,0]); wk=ts30.isocalendar().week.values
M=np.array([[bad[:,wk==w][i].mean() if (wk==w).sum() else 0 for w in range(1,54)] for i in range(498)])
im=ax.imshow(M[np.argsort(M.mean(1))]*100,aspect='auto',cmap=SEQ2,vmin=0,vmax=100,interpolation='nearest')
ax.set_xlabel('week of 2019'); ax.set_ylabel('sensors (sorted)')
cax=ax.inset_axes([1.02,0,0.03,1]); cb=fig.colorbar(im,cax=cax); cb.set_label('missing (%)',fontsize=6.2,labelpad=1); cb.ax.tick_params(labelsize=6)
title(ax,'g',f'Missing observations ({bad.mean()*100:.1f}% overall)')

# h  weekly profile
ax=fig.add_subplot(BOT[0,1])
prof=np.array([np.nanmean(V[:,(dow==d)&(slot==k)]) for d in range(7) for k in range(48)])
ax.plot(np.arange(len(prof))/48,prof,color=PURPLE,lw=1.3)
ax.set_xticks(np.arange(7)+.5); ax.set_xticklabels(['Mon','Tue','Wed','Thu','Fri','Sat','Sun'],fontsize=7)
ax.set_xlim(0,7); ax.grid(True,axis='y'); ax.set_ylabel('volume (veh per hour)')
title(ax,'h','Weekly cycle')
_p=ax.get_position(); ax.set_position([_p.x0+0.022,_p.y0,_p.width,_p.height])

# i  split timeline
ax=fig.add_subplot(BOT[0,2]); T30=V.shape[1]; b1,b2=int(.7*T30),int(.8*T30)
dd=pd.Series(np.nanmean(V,axis=0),index=ts30).resample('D').mean()
ax.plot(dd.index,dd.values,color=INK3,lw=.6)
yl=ax.get_ylim()
for a,b,c,lab in [(0,b1,BLUE,'train\n70%'),(b1,b2,ORANGE,'val\n10%'),(b2,T30-1,CRIMSON,'test\n20%')]:
    ax.axvspan(ts30[a],ts30[b],color=c,alpha=.15,lw=0)
    ax.text(ts30[(a+b)//2],yl[1]*1.0,lab,ha='center',va='top',fontsize=6.6,color=c)
ax.set_ylim(yl); ax.set_ylabel('volume (veh per hour)'); ax.grid(True,axis='y')
ax.set_xticks(pd.to_datetime(['2019-01-01','2019-05-01','2019-09-01','2020-01-01']))
ax.set_xticklabels(['Jan','May','Sep','Jan'],fontsize=7)
title(ax,'i','Chronological split')
fig.savefig('OUT/figs2/Fig02_data.png'); plt.close(fig)
np.save('OUT/vol30.npy',vol30); np.save('OUT/spd30.npy',spd30); pd.Series(ts30).to_pickle('OUT/ts30.pkl')
print('OK | missing %.4f | test starts %s | mean vol %.1f | mean spd %.1f'%(bad.mean(),ts30[b2],np.nanmean(V),np.nanmean(S)))


==> anc/analysis/fig_fix2.py <==
import numpy as np, pandas as pd, h5py, pickle, sys
sys.path.insert(0,'.')
from style import *
use()
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
O='OUT/figs2/'
G=pickle.load(open('OUT/geo.pkl','rb')); polys=G['polys']
mon=np.load('OUT/rho_mon.npy'); sun=np.load('OUT/rho_sun.npy')
TOI=['03:44','09:44','15:44','21:44']
def T(ax,l,t): ax.set_title(f'{l}   {t}',loc='left',fontweight='bold',pad=4)
def net(ax,val,cmap,vmin,vmax,lw0=.5,lw1=2.4):
    q=np.clip((val-vmin)/(vmax-vmin),0,1); segs,cols,lws=[],[],[]
    for i in np.argsort(np.nan_to_num(val)):
        p=polys[i]
        if len(p)<2: continue
        segs.append(np.array(p)[:,::-1]); cols.append(cmap(0.06+0.94*q[i])); lws.append(lw0+(lw1-lw0)*q[i])
    ax.add_collection(LineCollection(segs,colors=cols,linewidths=lws,capstyle='round'))
    ax.set_xlim(-6.0,2.1); ax.set_ylim(49.9,55.9); ax.set_aspect(1/np.cos(np.radians(53)))
    ax.set_xticks([]); ax.set_yticks([])
    for s in ax.spines.values(): s.set_visible(False)

# ---- Fig10 ----
from matplotlib.gridspec import GridSpec
fig=plt.figure(figsize=(9.6,6.4))
gs=GridSpec(2,3,figure=fig,width_ratios=[1,1,1.35],wspace=.02,hspace=.10,
            left=.01,right=.99,top=.95,bottom=.13)
rmon=np.stack([mon[j,:,:12].mean(1) for j in range(4)])
vmin,vmax=np.percentile(rmon,1),np.percentile(rmon,99)
pos=[(0,0),(0,1),(1,0),(1,1)]
for j,t in enumerate(TOI):
    ax=fig.add_subplot(gs[pos[j]])
    net(ax,rmon[j],SEQ,vmin,vmax); T(ax,'abcd'[j],f'predicting {t}')
axE=fig.add_subplot(gs[:,2])
diff=mon[1,:,:12].mean(1)-sun[1,:,:12].mean(1); m=np.percentile(np.abs(diff),98)
net(axE,diff,DIV,-m,m,lw0=.6,lw1=2.2); T(axE,'e','Monday minus Sunday, 09:44')
c1=fig.add_axes([.07,.07,.20,.018])
cb=fig.colorbar(plt.cm.ScalarMappable(cmap=SEQ,norm=plt.Normalize(vmin,vmax)),cax=c1,orientation='horizontal')
cb.set_label(r'mean encoder $\rho$',fontsize=6.8); cb.ax.tick_params(labelsize=6.2)
c2=fig.add_axes([.72,.07,.20,.018])
cb2=fig.colorbar(plt.cm.ScalarMappable(cmap=DIV,norm=plt.Normalize(-m,m)),cax=c2,orientation='horizontal')
cb2.set_label(r'$\Delta\rho$',fontsize=6.8); cb2.ax.tick_params(labelsize=6.2)
fig.savefig(O+'Fig10_rho_map.png'); plt.close(fig)

# ---- Fig11 ----
np.random.seed(0)
R='/Users/yueli/Desktop/PhD/paper/GAT-reg/TFF/st-metanet_2019_DynamicRho_Lasso/eval/'
D={}
for k,tag in [('0','lambda0'),('0.01','lambda0.01'),('0.1','lambda0.1'),('1e4','lambda10000')]:
    with h5py.File(R+f'testset-pred-gt-ts-st-metanet-30min-2-{tag}.h5','r') as f:
        D[k]=dict(p=f['pred_all'][:], g=f['label_all'][:,:,:2], ts=pd.to_datetime([t.decode() for t in f['label_ts_all'][:]]))
ts=D['0']['ts']; gt=D['0']['g']; mask=np.isfinite(gt)&(gt>0)
day=ts.normalize(); ud=np.unique(day); nd=len(ud); idx=[np.where(day==d)[0] for d in ud]
def reps(a,b,ch,B=10000):
    m=mask[:,:,ch]
    sa=np.array([np.abs(D[a]['p'][:,i,ch]-gt[:,i,ch])[m[:,i]].sum() for i in idx])
    sb=np.array([np.abs(D[b]['p'][:,i,ch]-gt[:,i,ch])[m[:,i]].sum() for i in idx])
    n=np.array([m[:,i].sum() for i in idx],float)
    r=np.random.randint(0,nd,(B,nd))
    return (sa.sum()-sb.sum())/n.sum(),(sa[r].sum(1)-sb[r].sum(1))/n[r].sum(1)
pairs=[('0.01','0',r'$\lambda=0.01$ vs $\lambda=0$'),('0.1','0',r'$\lambda=0.1$ vs $\lambda=0$'),('1e4','0',r'$\lambda=10^4$ vs $\lambda=0$')]
fig,axs=plt.subplots(2,3,figsize=(10.2,7.2))
for k,(a,b,lab) in enumerate(pairs):
    for r_,(ch,col,unit,nm) in enumerate([(1,BLUE,'veh','volume'),(0,ORANGE,'mph','speed')]):
        ax=axs[r_,k]; obs,rr=reps(a,b,ch); lo,hi=np.percentile(rr,[2.5,97.5])
        ax.hist(rr,bins=55,color=col,alpha=.85,lw=0)
        ax.axvline(0,color=INK,lw=1.2); ax.axvline(obs,color=CRIMSON,lw=1.3,ls='--')
        ax.axvspan(lo,hi,color=col,alpha=.16,lw=0)
        ax.set_xlabel(rf'$\Delta$MAE {nm} ({unit})'); ax.grid(True,axis='y')
        y0,y1=ax.get_ylim(); ax.set_ylim(y0,y1*1.30)
        ax.text(.03,.97,f'{obs:+.3f}\n95% CI [{lo:+.3f}, {hi:+.3f}]',transform=ax.transAxes,va='top',fontsize=7.2,color=INK)
        if k==0: ax.set_ylabel(f'{nm}\nbootstrap replicates')
        if r_==0: T(ax,'abc'[k],lab)
        else: T(ax,'def'[k],'')
fig.subplots_adjust(hspace=.42,wspace=.30,bottom=.09,top=.95)
# NOT written: this block masks on gt>0 and is superseded by fig_v2.py + bootstrap2.py
plt.close(fig)
print('Fig10, Fig11 redone')


==> anc/analysis/fig_more.py <==
import numpy as np, pandas as pd, h5py, pickle, sys
sys.path.insert(0,'.')
from style import *
use()
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
from scipy import stats
O='OUT/figs2/'
G=pickle.load(open('OUT/geo.pkl','rb')); geo,polys=G['geo'],G['polys']
mon=np.load('OUT/rho_mon.npy'); sun=np.load('OUT/rho_sun.npy'); dlon=np.load('OUT/d_london.npy')
TOI=['03:44','09:44','15:44','21:44']
def T(ax,l,t): ax.set_title(f'{l}   {t}',loc='left',fontweight='bold',pad=5)
def net(ax,val,cmap,vmin,vmax,lw0=.5,lw1=2.4):
    q=np.clip((val-vmin)/(vmax-vmin),0,1); segs,cols,lws=[],[],[]
    for i in np.argsort(np.nan_to_num(val)):
        p=polys[i]
        if len(p)<2: continue
        segs.append(np.array(p)[:,::-1]); cols.append(cmap(0.06+0.94*q[i])); lws.append(lw0+(lw1-lw0)*q[i])
    ax.add_collection(LineCollection(segs,colors=cols,linewidths=lws,capstyle='round'))
    ax.set_xlim(-6.0,2.1); ax.set_ylim(49.9,55.9); ax.set_aspect(1/np.cos(np.radians(53)))
    ax.set_xticks([]); ax.set_yticks([])
    for s in ax.spines.values(): s.set_visible(False)

# ---------- Fig10 spatial map of rho ----------
fig,axs=plt.subplots(1,5,figsize=(11.2,3.0))
rmon=np.stack([mon[j,:,:12].mean(1) for j in range(4)])
vmin,vmax=np.percentile(rmon,1),np.percentile(rmon,99)
for j,t in enumerate(TOI):
    a=axs[j]; net(a,rmon[j],SEQ,vmin,vmax); T(a,'abcd'[j],f'predicting {t}')
    if j==0:
        cax=a.inset_axes([0.03,0.06,0.035,0.26])
        cb=fig.colorbar(plt.cm.ScalarMappable(cmap=SEQ,norm=plt.Normalize(vmin,vmax)),cax=cax)
        cb.set_label(r'mean encoder $\rho$',fontsize=6.2,labelpad=2); cb.ax.tick_params(labelsize=6)
a=axs[4]; diff=mon[1,:,:12].mean(1)-sun[1,:,:12].mean(1)
m=np.percentile(np.abs(diff),98); net(a,diff,DIV,-m,m,lw0=.6,lw1=2.2)
T(a,'e','Monday minus Sunday, 09:44')
cax=a.inset_axes([0.03,0.06,0.035,0.26])
cb=fig.colorbar(plt.cm.ScalarMappable(cmap=DIV,norm=plt.Normalize(-m,m)),cax=cax)
cb.set_label(r'$\Delta\rho$',fontsize=6.2,labelpad=2); cb.ax.tick_params(labelsize=6)
fig.text(.5,.015,r'Neighbour reliance $\rho$ mapped onto the network. Panels a to d, Monday 4 November 2019 at four prediction times, $\lambda=0$ model. '
                'Panel e, the weekday minus weekend contrast at the morning peak.',ha='center',fontsize=7.4,color=INK2)
fig.subplots_adjust(wspace=.02,bottom=.10,top=.90)
fig.savefig(O+'Fig10_rho_map.png'); plt.close(fig)

# ---------- Fig11 bootstrap ----------
np.random.seed(0)
R='/Users/yueli/Desktop/PhD/paper/GAT-reg/TFF/st-metanet_2019_DynamicRho_Lasso/eval/'
D={}
for k,tag in [('0','lambda0'),('0.01','lambda0.01'),('0.1','lambda0.1'),('1e4','lambda10000')]:
    with h5py.File(R+f'testset-pred-gt-ts-st-metanet-30min-2-{tag}.h5','r') as f:
        D[k]=dict(p=f['pred_all'][:], g=f['label_all'][:,:,:2],
                  ts=pd.to_datetime([t.decode() for t in f['label_ts_all'][:]]))
ts=D['0']['ts']; gt=D['0']['g']; mask=np.isfinite(gt)&(gt>0)
day=ts.normalize(); ud=np.unique(day); nd=len(ud); idx=[np.where(day==d)[0] for d in ud]
def reps(a,b,ch,B=10000):
    m=mask[:,:,ch]
    sa=np.array([np.abs(D[a]['p'][:,i,ch]-gt[:,i,ch])[m[:,i]].sum() for i in idx])
    sb=np.array([np.abs(D[b]['p'][:,i,ch]-gt[:,i,ch])[m[:,i]].sum() for i in idx])
    n=np.array([m[:,i].sum() for i in idx],float)
    obs=(sa.sum()-sb.sum())/n.sum(); r=np.random.randint(0,nd,(B,nd))
    return obs,(sa[r].sum(1)-sb[r].sum(1))/n[r].sum(1)
fig,axs=plt.subplots(1,3,figsize=(10.2,2.9))
pairs=[('0.01','0',r'$\lambda=0.01$ vs $\lambda=0$'),('0.1','0',r'$\lambda=0.1$ vs $\lambda=0$'),('1e4','0',r'$\lambda=10^4$ vs $\lambda=0$')]
for k,(a,b,lab) in enumerate(pairs):
    ax=axs[k]
    for ch,col,nm in [(1,BLUE,'volume (veh)'),(0,ORANGE,'speed (mph, right axis)')]:
        obs,r=reps(a,b,ch)
        tgt=ax if ch==1 else ax.twiny()
        tgt.hist(r,bins=60,color=col,alpha=.75,lw=0,density=True)
        tgt.axvline(obs,color=col,lw=1.4,ls='--')
        lo,hi=np.percentile(r,[2.5,97.5])
        tgt.tick_params(axis='x',colors=col,labelsize=7); tgt.spines['top'].set_visible(ch==0)
        if ch==0: tgt.spines['top'].set_color(col)
        print(f'{lab} {nm}: {obs:+.3f} [{lo:+.3f},{hi:+.3f}]')
    ax.axvline(0,color=INK,lw=1.0)
    ax.set_xlabel(r'$\Delta$MAE volume (veh)',color=BLUE); ax.set_ylabel('bootstrap density')
    T(ax,'abc'[k],lab); ax.grid(True,axis='y')
fig.text(.5,-.13,'Paired day-block bootstrap over the 73 test days, 10,000 replicates. Dashed line is the observed difference, solid line is zero. '
                 'Negative values indicate lower error under regularization.',ha='center',fontsize=7.4,color=INK2)
fig.subplots_adjust(wspace=.30)
fig.savefig(O+'Fig11_bootstrap.png'); plt.close(fig)

# ---------- Fig12 lambda sweep across aggregation intervals ----------
SW={
 '15 min':dict(lam=[1e-4,1e-3,1e-2,1e-1,1,10,100,1000,1e4],
   v=[28.443,29.203,29.646,29.030,30.114,31.085,35.528,33.663,38.755],
   s=[1.599,1.599,1.599,1.599,1.593,1.622,1.633,1.647,1.779], base=27.797),
 '30 min':dict(lam=[1e-4,1e-3,1e-2,1e-1,1,10,100,1000,1e4],
   v=[31.290,31.319,30.489,29.532,29.582,29.859,32.357,34.493,36.376],
   s=[3.100,3.106,3.104,3.127,3.139,3.211,3.204,3.250,3.412], base=31.047),
 '60 min':dict(lam=[1e-4,1e-3,1e-2,1e-1,1,10,100,1000,1e4],
   v=[35.535,35.920,34.542,34.124,34.658,34.849,45.706,45.801,43.270],
   s=[6.702,6.709,6.682,6.618,6.693,6.743,7.033,7.549,7.483], base=34.533),
 '180 min':dict(lam=[1e-4,1e-3,1e-2,1e-1,1,10,100,1000,1e4],
   v=[40.213,40.226,40.417,40.782,41.367,42.753,46.399,52.462,53.455],
   s=[21.923,21.941,21.885,21.912,22.446,21.761,23.825,28.653,28.508], base=39.755)}
fig,axs=plt.subplots(1,4,figsize=(10.2,2.8),sharex=True)
for k,(iv,d) in enumerate(SW.items()):
    a=axs[k]; xx=np.log10(d['lam'])
    rel=100*(np.array(d['v'])/d['base']-1)
    a.plot(xx,rel,'-o',color=SERIES[k],lw=1.8,ms=4,mfc='white',mew=1.3)
    a.axhline(0,color=INK2,lw=.9,ls=':')
    j=int(np.argmin(rel))
    if rel[j]<0: a.scatter([xx[j]],[rel[j]],s=58,facecolor=ORANGE,edgecolor='white',zorder=6,lw=1.2)
    a.set_xlabel(r'$\log_{10}\lambda$'); a.grid(True,axis='y')
    T(a,'abcd'[k],f'{iv} interval')
    if k==0: a.set_ylabel('volume MAE relative to the\nfixed-'+r'$\rho$ baseline (%)')
axs[0].text(.04,.06,'baseline',transform=axs[0].transAxes,fontsize=6.8,color=INK2)
fig.text(.5,-.16,'Volume MAE at each regularization strength, expressed relative to the fixed-'+r'$\rho$'+' ST-MetaNet baseline for the same aggregation interval. '
                 'An interior minimum appears only at the 30 and 60 minute intervals.',ha='center',fontsize=7.4,color=INK2)
fig.subplots_adjust(wspace=.28)
fig.savefig(O+'Fig12_interval_sweeps.png'); plt.close(fig)
print('Fig10-12 done')


==> anc/analysis/fig_results.py <==
import numpy as np, pandas as pd, h5py, pickle, sys
sys.path.insert(0,'.')
from style import *
use()
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
import matplotlib.gridspec as gridspec
from scipy import stats
O='OUT/figs2/'
G=pickle.load(open('OUT/geo.pkl','rb')); geo,polys=G['geo'],G['polys']
mon=np.load('OUT/rho_mon.npy'); sun=np.load('OUT/rho_sun.npy'); big=np.load('OUT/rho_big.npy'); dlon=np.load('OUT/d_london.npy')
TOI=['03:44','09:44','15:44','21:44']
LB=[r'$-\infty$','-4','-3.5','-3','-2.5','-2','-1.5','-1','0']
XR=np.array([-5.6,-4,-3.5,-3,-2.5,-2,-1.5,-1,0])
R='/Users/yueli/Desktop/PhD/paper/GAT-reg/TFF/st-metanet_2019_DynamicRho_Lasso/eval/'
with h5py.File(R+'testset-pred-gt-ts-st-metanet-30min-2-lambda0.h5','r') as f:
    gt=f['label_all'][:]; ts=pd.to_datetime([t.decode() for t in f['label_ts_all'][:]])
def T(ax,l,t,**k): ax.set_title(f'{l}   {t}',loc='left',fontweight='bold',pad=5,**k)

# ---------- Fig04 lambda sweep, 30 min ----------
LAM=[0,1e-4,3e-4,5e-4,1e-3,3e-3,5e-3,1e-2,3e-2,5e-2,1e-1,1,10,100,1000,1e4]
MAEV=[31.082,31.290,31.258,31.331,31.319,31.047,30.877,30.489,30.025,29.839,29.532,29.582,29.859,32.357,34.493,36.376]
RMSV=[49.806,49.924,49.841,49.935,50.060,50.041,49.967,49.798,49.713,49.675,49.762,50.575,51.101,53.677,56.258,58.017]
MAES=[3.1003,3.0998,3.1037,3.1102,3.1064,3.1037,3.1046,3.1039,3.1193,3.1190,3.1274,3.1385,3.2105,3.2043,3.2502,3.4119]
RMSS=[6.1339,6.1344,6.1396,6.1442,6.1438,6.1346,6.1380,6.1404,6.1569,6.1639,6.1882,6.2311,6.2835,6.3237,6.4077,6.5107]
x=np.array([-5.6 if l==0 else np.log10(l) for l in LAM])
fig,ax=plt.subplots(1,4,figsize=(10.2,2.7))
for a,y,yl,c,let,ttl in zip(ax,[MAEV,RMSV,MAES,RMSS],
        ['MAE, volume (veh)','RMSE, volume (veh)','MAE, speed (mph)','RMSE, speed (mph)'],
        [BLUE,BLUE,TEAL,TEAL],'abcd',['Volume MAE','Volume RMSE','Speed MAE','Speed RMSE']):
    a.plot(x[1:],y[1:],'-o',color=c,lw=1.7,ms=4,mfc='white',mew=1.3)
    a.plot(x[:2],y[:2],':',color=c,lw=1.2); a.plot([x[0]],[y[0]],'o',color=c,ms=4,mfc='white',mew=1.3)
    a.set_xlabel(r'$\log_{10}\lambda$'); a.set_ylabel(yl); a.grid(True,axis='y')
    a.set_xticks([-5.6,-4,-2,0,2,4]); a.set_xticklabels([r'$-\infty$','-4','-2','0','2','4'])
    T(a,let,ttl)
i=int(np.argmin(MAEV))
ax[0].scatter([x[i]],[MAEV[i]],s=62,facecolor=ORANGE,edgecolor='white',zorder=6,lw=1.2)
ax[0].annotate('minimum 29.53\n'+r'at $\lambda=0.1$',(x[i],MAEV[i]),xytext=(-5.4,33.6),fontsize=7.2,
               color=INK,arrowprops=dict(arrowstyle='->',color=INK2,lw=.8))
for a in ax[2:]: a.text(.05,.94,'no interior minimum',transform=a.transAxes,va='top',fontsize=7,color=INK2)
fig.savefig(O+'Fig04_lambda_sweep.png'); plt.close(fig)

# ---------- Fig05 shrinkage path ----------
d=pd.read_csv('OUT/rho_enc_dec_by_lambda.csv')
fig,ax=plt.subplots(1,3,figsize=(10.6,3.0),gridspec_kw={'wspace':.34})
ax[0].plot(XR,d.enc_mean,'-o',color=BLUE,lw=1.9,ms=4.6,mfc='white',mew=1.3,label='encoder GAT')
ax[0].plot(XR,d.dec_mean,'-s',color=ORANGE,lw=1.9,ms=4.6,mfc='white',mew=1.3,label='decoder GAT')
ax[0].legend(loc='lower left'); ax[0].set_ylabel(r'mean $\rho$')
ax[0].annotate('decoder rises while\nencoder collapses',(XR[4],d.dec_mean[4]),xytext=(-5.5,.19),
               fontsize=7,color=INK,arrowprops=dict(arrowstyle='->',color=INK2,lw=.8))
T(ax[0],'a',r'Shrinkage path of $\rho$')
ax[1].plot(XR,d.ratio,'-o',color=GREEN,lw=1.9,ms=4.6,mfc='white',mew=1.3)
ax[1].axhline(1,color=INK3,lw=.9,ls=':'); ax[1].set_yscale('log'); ax[1].set_ylabel(r'decoder $\rho$ / encoder $\rho$')
ax[1].text(-5.4,1.12,'equal reliance',fontsize=7,color=INK2)
ax[1].annotate('21.9',(XR[7],d.ratio[7]),xytext=(-2.3,15),fontsize=7,color=INK,
               arrowprops=dict(arrowstyle='->',color=INK2,lw=.8))
T(ax[1],'b','Layer asymmetry')
mv=[MAEV[j] for j in [0,1,4,7,8,10,10,10,11]]
ax[2].plot(XR,[31.082,31.290,31.319,31.047,30.489,30.025,29.839,29.532,29.582],'-o',color=CRIMSON,lw=1.9,ms=4.6,mfc='white',mew=1.3)
ax[2].set_ylabel('test MAE, volume (veh)')
T(ax[2],'c','Accuracy over the same path')
for a in ax:
    a.set_xlabel(r'$\log_{10}\lambda$'); a.grid(True,axis='y')
    a.set_xticks([-5.6,-4,-3,-2,-1,0]); a.set_xticklabels([r'$-\infty$','-4','-3','-2','-1','0'])
fig.savefig(O+'Fig05_shrinkage_path.png'); plt.close(fig)

# ---------- Fig06 rho heat map ----------
order=np.argsort(dlon); sel=[0,3,4,5,7]
fig,axs=plt.subplots(4,len(sel),figsize=(8.8,8.2)); vmax=float(big.max())
for r,t in enumerate(TOI):
    st=pd.Timestamp(f'2019-11-10 {t}')-pd.Timedelta(minutes=360)
    labs=[(st+pd.Timedelta(minutes=30*k)).strftime('%H:%M') for k in range(12)]+['pred']
    for c,li in enumerate(sel):
        a=axs[r,c]; im=a.imshow(big[r,li][order],aspect='auto',cmap=SEQ,vmin=0,vmax=vmax,interpolation='nearest')
        a.axvline(11.5,color=CRIMSON,lw=1.2)
        if r==0: a.set_title(rf'$\log_{{10}}\lambda$={LB[li]}',fontsize=8.5,color=INK,pad=5)
        a.set_yticks([]); a.set_xticks(list(range(0,12,3))+[12])
        a.set_xticklabels(labs[0:12:3]+['pred'],rotation=90,fontsize=6)
        if c==0: a.set_ylabel(f'predicting {t}\n'+r'sensors, near$\rightarrow$far London',fontsize=7.2)
fig.subplots_adjust(right=.87,hspace=.5,wspace=.09)
cb=fig.colorbar(im,cax=fig.add_axes([.895,.3,.016,.4])); cb.set_label(r'$\rho$, weight on neighbour information',fontsize=8)
fig.text(.5,.055,'history timestamp fed to the encoder GAT; the column right of the red line is the decoder GAT step',
         ha='center',fontsize=7.4,color=INK2)
fig.savefig(O+'Fig06_rho_heatmap.png'); plt.close(fig)

# ---------- Fig07 lag profile ----------
fig,axs=plt.subplots(1,4,figsize=(10.2,2.9),sharey=True)
for j,t in enumerate(TOI):
    a=axs[j]; xs=np.arange(12)
    for arr,col,lab in [(mon,BLUE,'Monday 4 Nov'),(sun,ORANGE,'Sunday 10 Nov')]:
        m=arr[j,:,:12].mean(0)
        a.fill_between(xs,np.percentile(arr[j,:,:12],25,0),np.percentile(arr[j,:,:12],75,0),color=col,alpha=.14,lw=0)
        a.plot(xs,m,'-o',color=col,lw=1.8,ms=3.4,mfc='white',mew=1.1,label=lab)
        a.plot([12.7],[arr[j,:,12].mean()],'D',color=col,ms=5.2,mfc='white',mew=1.4)
    a.axvline(12.1,color=GRID,lw=1)
    st=pd.Timestamp(f'2019-11-04 {t}')-pd.Timedelta(minutes=360)
    a.set_xticks(list(range(0,12,3))+[12.7])
    a.set_xticklabels([(st+pd.Timedelta(minutes=30*k)).strftime('%H:%M') for k in range(0,12,3)]+['dec'],fontsize=7)
    T(a,'abcd'[j],f'predicting {t}'); a.grid(True,axis='y'); a.set_xlabel('history timestamp',fontsize=7.5)
    if j==0: a.set_ylabel(r'mean $\rho$ (IQR shaded)'); a.legend(loc='upper left')
for j,(lo,hi,lab) in [(1,(9.2,11.2,'morning peak')),(3,(4.2,7.2,'evening peak'))][:0]: pass
axs[1].axvspan(9,11.6,color=CRIMSON,alpha=.07,lw=0); axs[3].axvspan(4,8,color=CRIMSON,alpha=.07,lw=0)
fig.savefig(O+'Fig07_lag_profile.png'); plt.close(fig)

# ---------- Fig08 rho vs volume and vs distance ----------
fig,axs=plt.subplots(1,4,figsize=(10.2,2.9))
for j,t in enumerate(TOI):
    k=np.where(ts==pd.Timestamp(f'2019-11-04 {t}:00'))[0][0]
    v=gt[:,k,1]*4.0; r=mon[j,:,:12].mean(1); ok=np.isfinite(v)&(v>40)
    a=axs[j]; a.scatter(v[ok],r[ok],s=7,color=BLUE,alpha=.42,lw=0)
    rs=stats.spearmanr(r[ok],v[ok])
    b=np.polyfit(np.log10(v[ok]),r[ok],1); xx=np.linspace(np.log10(v[ok].min()),np.log10(v[ok].max()),60)
    a.plot(10**xx,np.polyval(b,xx),color=ORANGE,lw=2.0); a.set_xscale('log')
    T(a,'abcd'[j],f'predicting {t}'); a.text(.04,.94,r'Spearman $r$='+f'{rs.statistic:+.2f}',transform=a.transAxes,
        va='top',fontsize=7.6,color=INK)
    a.set_xlabel('observed volume (veh per hour)',fontsize=7.2)
    if j==0: a.set_ylabel(r'mean encoder $\rho$')
    a.grid(True,axis='y')
fig.subplots_adjust(left=.09,bottom=.22)
fig.savefig(O+'Fig08_rho_vs_load.png'); plt.close(fig)

# ---------- Fig09 ablation ----------
ABL={'15 min':dict(base=27.797,full=28.280,enc=29.580,dec=27.587,none=29.365),
     '30 min':dict(base=31.047,full=31.082,enc=29.581,dec=29.443,none=31.959),
     '60 min':dict(base=34.533,full=35.434,enc=34.018,dec=32.944,none=34.360),
     '180 min':dict(base=39.755,full=40.239,enc=39.905,dec=None,none=42.439)}
keys=[('base',r'ST-MetaNet (fixed $\rho$)',INK3),('full','DCU, both GAT layers',BLUE),
      ('enc','encoder GAT removed',ORANGE),('dec','decoder GAT removed',GREEN),('none','no GAT layer',CRIMSON)]
hz=list(ABL); xb=np.arange(len(hz)); w=.16
fig,ax=plt.subplots(1,2,figsize=(10.2,3.2),gridspec_kw={'width_ratios':[1,1]})
for i,(k,lab,col) in enumerate(keys):
    for j,h in enumerate(hz):
        v=ABL[h][k]; p=xb[j]+(i-2)*w
        if v is None:
            ax[0].text(p,1.2,'not run',rotation=90,fontsize=6.2,color=INK3,ha='center'); continue
        ax[0].bar(p,v,w*.86,color=col,edgecolor='white',lw=.7,label=lab if j==0 else None)
        ax[1].bar(p,v-ABL[h]['full'],w*.86,color=col,edgecolor='white',lw=.7)
ax[0].set_ylabel('test MAE, volume (veh)'); T(ax[0],'a','Absolute accuracy')
ax[1].axhline(0,color=INK2,lw=.9); ax[1].set_ylabel('MAE difference from the two-layer model')
ax[1].text(.02,.04,'below zero: better than keeping both GAT layers',transform=ax[1].transAxes,fontsize=7.2,color=INK2)
T(ax[1],'b','Difference from the two-layer model')
for a in ax:
    a.set_xticks(xb); a.set_xticklabels(hz); a.grid(True,axis='y'); a.set_axisbelow(True)
    a.set_xlabel('aggregation interval')
ax[0].legend(ncol=3,fontsize=7,loc='upper left',bbox_to_anchor=(0,1.28))
fig.savefig(O+'Fig09_ablation.png'); plt.close(fig)
print('Fig04-09 done')


==> anc/analysis/fig_schema.py <==
import numpy as np, sys
sys.path.insert(0,'.')
from style import *
use()
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle, Rectangle
import matplotlib.gridspec as gridspec
O='OUT/figs2/'

def box(ax,x,y,w,h,txt,fc='white',ec=INK2,fs=7.2,lw=.9,tc=INK,bold=False,r=0.02):
    ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle=f'round,pad=0,rounding_size={r}',
                 fc=fc,ec=ec,lw=lw,zorder=2))
    ax.text(x+w/2,y+h/2,txt,ha='center',va='center',fontsize=fs,color=tc,zorder=3,
            fontweight='bold' if bold else 'normal')
def arr(ax,p,q,c=INK2,lw=1.0,style='-|>',rad=0.0,ls='-'):
    ax.add_patch(FancyArrowPatch(p,q,arrowstyle=style,mutation_scale=8,color=c,lw=lw,
                 connectionstyle=f'arc3,rad={rad}',linestyle=ls,zorder=4,shrinkA=1,shrinkB=1))
def blank(ax):
    ax.set_xlim(0,1); ax.set_ylim(0,1); ax.axis('off')

# ================= Fig01 concept =================
fig=plt.figure(figsize=(10.4,5.4))
gsp=gridspec.GridSpec(2,3,figure=fig,hspace=.20,wspace=.14)

# a  the gate
ax=fig.add_subplot(gsp[0,0]); blank(ax)
ax.set_title('a   A gate that exposes graph reliance',loc='left',fontweight='bold',fontsize=8.5)
for (cx,cy,lab,c) in [(.20,.78,'',TEAL),(.20,.44,'',TEAL),(.20,.10,'',TEAL)]:
    ax.add_patch(Circle((cx,cy+.08),.045,fc='white',ec=TEAL,lw=1.2,zorder=3))
ax.text(.20,.97,'neighbours',ha='center',fontsize=6.8,color=TEAL)
ax.add_patch(Circle((.62,.52),.062,fc='white',ec=BLUE,lw=1.6,zorder=3))
ax.text(.62,.52,r'$h^{(i)}$',ha='center',va='center',fontsize=7.4,color=BLUE,zorder=4)
ax.text(.62,.64,'centre node',ha='center',fontsize=6.8,color=BLUE)
for cy in (.86,.52,.18): arr(ax,(.26,cy),(.555,.535),c=TEAL,lw=.9,rad=.12)
ax.text(.40,.31,r'$\tilde h^{(i)}$',fontsize=7.4,color=TEAL)
arr(ax,(.69,.52),(.84,.52),c=INK,lw=1.2)
ax.add_patch(Circle((.90,.52),.05,fc=SEQ(.25),ec=BLUE,lw=1.4,zorder=3))
ax.text(.90,.52,r'$\bar h^{(i)}$',ha='center',va='center',fontsize=7.2,zorder=4)
ax.text(.5,.03,r'$\bar h^{(i)}_t=(1-\rho^{(i)}_t)\,h^{(i)}_t+\rho^{(i)}_t\,\tilde h^{(i)}_t$',
        ha='center',fontsize=8.2,color=INK)
ax.text(.5,-.09,r'$\rho^{(i)}_t=\sigma\!\left(g_\rho([h^{(i)}_t\,\|\,\tilde h^{(i)}_t])\right)\in(0,1)$',
        ha='center',fontsize=7.6,color=INK2)

# b  the probe
ax=fig.add_subplot(gsp[0,1]); blank(ax)
ax.set_title('b   Regularization turns it into a probe',loc='left',fontweight='bold',fontsize=8.5)
box(ax,.06,.62,.40,.20,r'$\mathcal{L}_{\mathrm{train}}$'+'\nforecast error',fc='white',ec=BLUE)
box(ax,.54,.62,.40,.20,r'$\lambda\,\|\rho\|_1$'+'\nshrinkage penalty',fc='white',ec=ORANGE)
ax.text(.50,.72,'+',ha='center',va='center',fontsize=11,color=INK)
xs=np.linspace(0,1,120)
for k,(c,off,lab) in enumerate([(BLUE,.0,'encoder'),(ORANGE,.0,'decoder')]):
    y=(.30-.24/(1+np.exp(-(xs-.34)*14))) if k==0 else (.30+.07*np.exp(-((xs-.42)/.20)**2)-.26/(1+np.exp(-(xs-.68)*14)))
    ax.plot(.08+.86*xs,y+.10,color=c,lw=1.9)
    ax.text(.96,(y+.10)[-1]+(0.03 if k else -0.03),lab,fontsize=6.8,color=c,ha='right')
arr(ax,(.08,.06),(.96,.06),c=INK2,lw=.9)
ax.text(.52,.005,r'increasing $\lambda$',ha='center',fontsize=7,color=INK2)
ax.text(.09,.44,r'mean $\rho$',fontsize=7,color=INK2,rotation=90,va='center')

# c  what the probe measures well
ax=fig.add_subplot(gsp[0,2]); blank(ax)
ax.set_title('c   Validated: where and when',loc='left',fontweight='bold',fontsize=8.5)
np.random.seed(3); u=np.random.rand(140); yv=.20+.52*u+np.random.normal(0,.055,140)
ax.scatter(.10+.80*u,np.clip(yv,.05,.92),s=6,color=BLUE,alpha=.5,lw=0)
ax.plot([.10,.90],[.20,.74],color=ORANGE,lw=2.0)
ax.text(.13,.86,r'$\rho$ tracks traffic load'+'\n'+r'Spearman $r=0.46$ to $0.86$',fontsize=7,color=INK)
ax.text(.52,.005,'observed volume at the sensor',ha='center',fontsize=7,color=INK2)
ax.text(.045,.5,r'$\rho$',fontsize=7.6,color=INK2,rotation=90,va='center')

# d  what it measures badly
ax=fig.add_subplot(gsp[1,0]); blank(ax)
ax.set_title('d   Not validated: which layer to prune',loc='left',fontweight='bold',fontsize=8.5)
box(ax,.02,.60,.44,.26,'shrinkage ranking\nencoder dies first',fc='#f4f8fd',ec=BLUE,fs=7.0)
box(ax,.54,.60,.44,.26,'ablation ranking\nremoving the decoder\nis at least as good',fc='#fdf3e9',ec=ORANGE,fs=7.0)
arr(ax,(.24,.58),(.24,.40),c=BLUE,lw=1.0); arr(ax,(.76,.58),(.76,.40),c=ORANGE,lw=1.0)
box(ax,.16,.14,.68,.24,'the two rankings disagree',fc='#fbeced',ec=CRIMSON,fs=8.0,bold=True,tc=CRIMSON)
ax.text(.5,.04,'at the 15, 30 and 60 minute intervals',ha='center',fontsize=7,color=INK2)

# e  mechanism
ax=fig.add_subplot(gsp[1,1]); blank(ax)
ax.set_title('e   Why: the layers are substitutes',loc='left',fontweight='bold',fontsize=8.5)
box(ax,.03,.58,.29,.24,'encoder\nGAT',fc='white',ec=BLUE,fs=7.2)
box(ax,.36,.58,.29,.24,'decoder\nGAT',fc='white',ec=ORANGE,fs=7.2)
box(ax,.69,.58,.29,.24,'no GAT',fc='white',ec=INK3,fs=7.2)
for x,lab,v,c in [(.175,'one layer\nremoved',29.44,GREEN),(.505,'one layer\nremoved',29.58,GREEN),(.835,'both\nremoved',31.96,CRIMSON)]:
    arr(ax,(x,.56),(x,.44),c=INK2,lw=.9)
vals=[('keep both',31.08,INK3),('encoder only',29.58,BLUE),('decoder only',29.44,ORANGE),('neither',31.96,CRIMSON)]
for k,(lab,v,c) in enumerate(vals):
    xx=.08+.30*k
    ax.add_patch(Rectangle((xx-.055,.10),.11,(v-28)/5.0*.28,fc=c,ec='white',lw=.6))
    ax.text(xx,.06,lab,ha='center',fontsize=6.2,color=INK2)
    ax.text(xx,.10+(v-28)/5.0*.28+.015,f'{v:.1f}',ha='center',fontsize=6.2,color=INK)
ax.text(.02,.42,'test MAE, volume',fontsize=6.8,color=INK2)

# f  the lesson
ax=fig.add_subplot(gsp[1,2]); blank(ax)
ax.set_title('f   The general lesson',loc='left',fontweight='bold',fontsize=8.5)
box(ax,.02,.56,.96,.32,'A diagnostic read from a trained model\nwithout retraining cannot separate\n"unnecessary" from "redundant".',
    fc='#f2f7f4',ec=GREEN,fs=8.0,tc=INK)
ax.text(.05,.42,'Shrinkage answers:',fontsize=7.2,color=INK,fontweight='bold')
ax.text(.05,.33,'which pathway is cheapest to switch off,',fontsize=7.2,color=INK2)
ax.text(.05,.25,'holding the architecture fixed.',fontsize=7.2,color=INK2)
ax.text(.05,.14,'Ablation answers:',fontsize=7.2,color=INK,fontweight='bold')
ax.text(.05,.05,'which pathway the architecture needs,',fontsize=7.2,color=INK2)
ax.text(.05,-.03,'after retraining without it.',fontsize=7.2,color=INK2)
fig.savefig(O+'Fig01_concept.png'); plt.close(fig)

# ================= Fig03 architecture =================
fig,ax=plt.subplots(figsize=(10.4,4.4)); blank(ax)
ax.set_ylim(-.08,1.02)
def stack(x0,title,tc):
    ax.text(x0+.115,.965,title,ha='center',fontsize=8.6,fontweight='bold',color=tc)
    box(ax,x0,.80,.23,.10,'GRU',fc='white',ec=INK2)
    box(ax,x0,.60,.23,.14,'Meta-GAT\n'+r'aggregate neighbours $\to\ \tilde h$',fc=SEQ(.10),ec=BLUE,fs=6.8)
    box(ax,x0,.40,.23,.12,r'DCU gate  $\rho=\sigma(g_\rho([h\,\|\,\tilde h]))$',fc='#fdf3e9',ec=ORANGE,fs=6.8)
    box(ax,x0,.22,.23,.12,'Meta-GRU\nnode-specific weights',fc='white',ec=INK2,fs=6.8)
    for y in (.80,.60,.40): arr(ax,(x0+.115,y),(x0+.115,y-.06),c=INK2,lw=1.0)
stack(.06,'Encoder',BLUE); stack(.44,'Decoder',ORANGE)
box(ax,.03,.05,.29,.10,r'input: 12 historical steps  $X_{t-11..t}$',fc='white',ec=INK3,fs=7.0)
box(ax,.41,.05,.29,.10,r'output: next step  $\hat Y_{t+1}$',fc='white',ec=INK3,fs=7.0)
arr(ax,(.175,.15),(.175,.80),c=INK3,lw=.9,ls=':')
arr(ax,(.555,.22),(.555,.15),c=INK3,lw=.9)
arr(ax,(.29,.28),(.44,.28),c=INK,lw=1.4)
ax.text(.365,.31,'latent state',ha='center',fontsize=6.8,color=INK)
box(ax,.75,.60,.22,.26,'Meta-knowledge\nlearners\n\nnode and edge\ngeography',fc='#f6f2f8',ec=MAUVE,fs=7.0)
arr(ax,(.75,.70),(.67,.66),c=MAUVE,lw=.9,rad=.15); arr(ax,(.75,.70),(.29,.66),c=MAUVE,lw=.9,rad=.10)
arr(ax,(.75,.66),(.67,.28),c=MAUVE,lw=.9,rad=-.15); arr(ax,(.75,.66),(.29,.28),c=MAUVE,lw=.9,rad=-.08)
box(ax,.75,.20,.22,.30,'Dual graph\n\n498 sensors become nodes\n2,646 incoming edges\n2,646 outgoing edges\naveraged after aggregation',fc='#f0fafc',ec=TEAL,fs=6.8)
arr(ax,(.75,.35),(.67,.66),c=TEAL,lw=.9,rad=.2); arr(ax,(.75,.35),(.29,.66),c=TEAL,lw=.9,rad=.1)
ax.add_patch(FancyBboxPatch((.375,.385),.03,.14,boxstyle='round,pad=0,rounding_size=0.01',fc=CRIMSON,ec='none',alpha=.15))
ax.text(.39,.545,r'the penalty $\lambda\|\rho\|_1$ acts here',ha='center',fontsize=7.2,color=CRIMSON)
fig.savefig(O+'Fig03_architecture.png'); plt.close(fig)
print('Fig01, Fig03 done')


==> anc/analysis/fig_v2.py <==
import numpy as np, pandas as pd, sys
sys.path.insert(0,'.')
from style import *
use()
import matplotlib.pyplot as plt
O='OUT/figs2/'
def T(ax,l,t): ax.set_title(f'{l}   {t}',loc='left',fontweight='bold',pad=5)
V=lambda a:[x*4 for x in a]     # logged volume (veh per 15 min) -> veh per hour
S=lambda a:[x/2 for x in a]     # logged speed  -> mph

LAM=[0,1e-4,3e-4,5e-4,1e-3,3e-3,5e-3,1e-2,3e-2,5e-2,1e-1,1,10,100,1000,1e4]
MAEV=V([31.082,31.290,31.258,31.331,31.319,31.047,30.877,30.489,30.025,29.839,29.532,29.582,29.859,32.357,34.493,36.376])
RMSV=V([49.806,49.924,49.841,49.935,50.060,50.041,49.967,49.798,49.713,49.675,49.762,50.575,51.101,53.677,56.258,58.017])
MAES=S([3.1003,3.0998,3.1037,3.1102,3.1064,3.1037,3.1046,3.1039,3.1193,3.1190,3.1274,3.1385,3.2105,3.2043,3.2502,3.4119])
RMSS=S([6.1339,6.1344,6.1396,6.1442,6.1438,6.1346,6.1380,6.1404,6.1569,6.1639,6.1882,6.2311,6.2835,6.3237,6.4077,6.5107])
x=np.array([-5.6 if l==0 else np.log10(l) for l in LAM])
BASE_V, BASE_S = 31.047*4, 3.1715/2

# ---- Fig04 ----
fig,ax=plt.subplots(1,4,figsize=(10.4,2.8))
for a,y,yl,c,let,ttl,bl in zip(ax,[MAEV,RMSV,MAES,RMSS],
    ['MAE, volume (veh per hour)','RMSE, volume (veh per hour)','MAE, speed (mph)','RMSE, speed (mph)'],
    [BLUE,BLUE,TEAL,TEAL],'abcd',['Volume MAE','Volume RMSE','Speed MAE','Speed RMSE'],
    [BASE_V,51.750*4,BASE_S,6.2059/2]):
    a.axhline(bl,color=INK3,lw=.9,ls=':')
    a.plot(x[1:],y[1:],'-o',color=c,lw=1.7,ms=4,mfc='white',mew=1.3)
    a.plot(x[:2],y[:2],':',color=c,lw=1.2); a.plot([x[0]],[y[0]],'o',color=c,ms=4,mfc='white',mew=1.3)
    a.set_xlabel(r'$\log_{10}\lambda$'); a.set_ylabel(yl,fontsize=7.4); a.grid(True,axis='y')
    a.set_xticks([-5.6,-4,-2,0,2,4]); a.set_xticklabels([r'$-\infty$','-4','-2','0','2','4']); T(a,let,ttl)
ax[0].text(-5.5,BASE_V+1.4,r'fixed-$\rho$ baseline',fontsize=6.6,color=INK3)
i=int(np.argmin(MAEV)); ax[0].scatter([x[i]],[MAEV[i]],s=62,facecolor=ORANGE,edgecolor='white',zorder=6,lw=1.2)
ax[0].annotate('minimum 118.1\n'+r'at $\lambda=0.1$',(x[i],MAEV[i]),xytext=(-5.4,135),fontsize=7.2,color=INK,
               arrowprops=dict(arrowstyle='->',color=INK2,lw=.8))
for a in ax[2:]: a.text(.05,.94,'no interior minimum',transform=a.transAxes,va='top',fontsize=7,color=INK2)
fig.subplots_adjust(wspace=.36)
fig.savefig(O+'Fig04_lambda_response.png'); plt.close(fig)

# ---- Fig05 ----
d=pd.read_csv('OUT/rho_enc_dec_by_lambda.csv'); XR=np.array([-5.6,-4,-3.52,-3,-2.52,-2,-1.52,-1,0])
fig,ax=plt.subplots(1,3,figsize=(10.6,3.0),gridspec_kw={'wspace':.34})
ax[0].plot(XR,d.enc_mean,'-o',color=BLUE,lw=1.9,ms=4.6,mfc='white',mew=1.3,label='encoder GAT')
ax[0].plot(XR,d.dec_mean,'-s',color=ORANGE,lw=1.9,ms=4.6,mfc='white',mew=1.3,label='decoder GAT')
ax[0].legend(loc='lower left'); ax[0].set_ylabel(r'mean $\rho$ across 498 sensors')
ax[0].annotate('decoder rises while\nencoder falls',(XR[4],d.dec_mean[4]),xytext=(-5.5,0.185),fontsize=7,color=INK,
               arrowprops=dict(arrowstyle='->',color=INK2,lw=.8)); T(ax[0],'a',r'Shrinkage path of $\rho$')
ax[1].plot(XR,d.ratio,'-o',color=GREEN,lw=1.9,ms=4.6,mfc='white',mew=1.3)
ax[1].axhline(1,color=INK3,lw=.9,ls=':'); ax[1].set_yscale('log'); ax[1].set_ylabel(r'decoder $\rho$ divided by encoder $\rho$')
ax[1].text(-5.5,1.12,'equal reliance',fontsize=7,color=INK2)
ax[1].annotate('21.87',(XR[7],d.ratio[7]),xytext=(-2.6,14),fontsize=7,color=INK,arrowprops=dict(arrowstyle='->',color=INK2,lw=.8))
T(ax[1],'b','Layer asymmetry')
mv=[124.328,125.160,125.276,124.188,121.956,120.100,119.356,118.128,118.328]
ax[2].plot(XR,mv,'-o',color=CRIMSON,lw=1.9,ms=4.6,mfc='white',mew=1.3)
ax[2].axhline(BASE_V,color=INK3,lw=.9,ls=':'); ax[2].text(0,BASE_V+0.5,r'fixed-$\rho$ baseline',fontsize=6.6,color=INK3,ha='right')
ax[2].set_ylabel('test MAE, volume (veh per hour)'); T(ax[2],'c','Accuracy along the same path')
for a in ax:
    a.set_xlabel(r'$\log_{10}\lambda$'); a.grid(True,axis='y')
    a.set_xticks([-5.6,-4,-3,-2,-1,0]); a.set_xticklabels([r'$-\infty$','-4','-3','-2','-1','0'])
fig.savefig(O+'Fig05_shrinkage_path.png'); plt.close(fig)

# ---- Fig09 ablation, both gates ----
SIG={'15 min':dict(base=27.797,full=28.280,enc=29.580,dec=27.587,none=29.365),
     '30 min':dict(base=31.047,full=31.082,enc=29.581,dec=29.443,none=31.959),
     '60 min':dict(base=34.533,full=35.434,enc=34.018,dec=32.944,none=34.360),
     '180 min':dict(base=39.755,full=40.239,enc=39.905,dec=None,none=42.439)}
PSI={'15 min':dict(full=27.743,enc=28.282,dec=28.351,none=29.365),
     '30 min':dict(full=29.007,enc=29.977,dec=30.114,none=31.959),
     '60 min':dict(full=36.999,enc=38.168,dec=33.343,none=34.360),
     '180 min':dict(full=39.897,enc=40.719,dec=40.805,none=42.439)}
hz=list(SIG); xb=np.arange(4); w=.20
fig,ax=plt.subplots(1,2,figsize=(10.4,3.4),sharey=True)
keys=[('full','both GAT layers',BLUE),('enc','encoder GAT removed',ORANGE),
      ('dec','decoder GAT removed',GREEN),('none','no GAT layer',CRIMSON)]
for p,(dd,ttl,let) in enumerate([(SIG,r'Sigmoid gate','a'),(PSI,r'Clipped-linear gate','b')]):
    a=ax[p]
    for i,(k,lab,col) in enumerate(keys):
        for j,h in enumerate(hz):
            v=dd[h].get(k)
            xpos=xb[j]+(i-1.5)*w
            if v is None:
                a.text(xpos,2,'not run',rotation=90,fontsize=6.2,color=INK3,ha='center',va='bottom'); continue
            a.bar(xpos,v*4,w*.88,color=col,edgecolor='white',lw=.7,label=lab if (j==0 and p==0) else None)
        if p==0 and k=='base': pass
    if p==0:
        for j,h in enumerate(hz):
            a.plot([xb[j]-2.2*w,xb[j]+2.2*w],[SIG[h]['base']*4]*2,color=INK,lw=1.2,ls='--',
                   label=r'fixed-$\rho$ baseline' if j==0 else None)
    kn=[k for k,_,_ in keys]
    best={h:min(v for k,v in dd[h].items() if v is not None and k in kn) for h in hz}
    for j,h in enumerate(hz):
        kk=[k for k in kn if dd[h].get(k)==best[h]][0]
        i=kn.index(kk)
        a.text(xb[j]+(i-1.5)*w,best[h]*4+1.6,'best',ha='center',fontsize=6.6,color=CRIMSON,fontweight='bold')
    a.set_xticks(xb); a.set_xticklabels(hz); a.grid(True,axis='y'); a.set_axisbelow(True)
    a.set_xlabel('aggregation interval'); T(a,let,ttl)
    if p==0: a.set_ylabel('test MAE, volume (veh per hour)')
ax[0].legend(ncol=5,fontsize=7,loc='upper left',bbox_to_anchor=(0,1.24))
fig.text(.5,-.05,'The ablation ranking is not stable across the gate nonlinearity. Under the sigmoid gate, removing either graph layer matches or improves on keeping both. '
                 'Under the clipped-linear gate, removing either layer is worse at three of the four intervals.',ha='center',fontsize=7.2,color=INK2)
fig.subplots_adjust(wspace=.06)
fig.savefig(O+'Fig09_ablation.png'); plt.close(fig)

# ---- Fig11 corrected bootstrap ----
# This is the version that ships. It reads the replicates produced by bootstrap2.py, which uses
# the recorded missing-value mask. Do NOT substitute the block in fig_fix2.py, which masks on
# gt>0 and therefore counts the +103.1 missing-speed sentinel as an observation.
try:
    res=pd.read_csv('OUT/bootstrap_corrected.csv',dtype={'A':str,'B':str})
    pairs=[('0.01','0',r'$\lambda=0.01$ against $\lambda=0$'),('0.1','0',r'$\lambda=0.1$ against $\lambda=0$'),
           ('1e4','0',r'$\lambda=10^4$ against $\lambda=0$')]
    fig,axs=plt.subplots(2,3,figsize=(10.2,7.2))
    for k,(a,b,lab) in enumerate(pairs):
        for r_,(feat,col,unit) in enumerate([('volume',BLUE,'veh per hour'),('speed',ORANGE,'mph')]):
            ax_=axs[r_,k]; rep=np.load(f'OUT/boot_{a}_{b}_{feat}.npy')
            row=res[(res.A.astype(str).str.strip()==a)&(res.B.astype(str).str.strip()==b)&(res.feature==feat)].iloc[0]
            ax_.hist(rep,bins=55,color=col,alpha=.85,lw=0)
            ax_.axvspan(row.ci_lo,row.ci_hi,color=col,alpha=.16,lw=0)
            ax_.axvline(0,color=INK,lw=1.3); ax_.axvline(row.delta,color=CRIMSON,lw=1.3,ls='--')
            ax_.set_xlabel(rf'$\Delta$MAE {feat} ({unit})'); ax_.grid(True,axis='y')
            tag='' if row.excludes_zero else '\ninterval includes zero'
            y0,y1=ax_.get_ylim(); ax_.set_ylim(y0,y1*1.32)
            ax_.text(.03,.97,f'{row.delta:+.3f}\n95% CI [{row.ci_lo:+.3f}, {row.ci_hi:+.3f}]{tag}',
                     transform=ax_.transAxes,va='top',fontsize=7.2,color=INK)
            if k==0: ax_.set_ylabel(f'{feat}\nbootstrap replicates')
            T(ax_,'abcdef'[r_*3+k], lab if r_==0 else '')
    fig.subplots_adjust(hspace=.40,wspace=.30,bottom=.09,top=.95)
    fig.savefig(O+'Fig11_bootstrap.png'); plt.close(fig)
    
except FileNotFoundError as e:
    print('Fig11 skipped, cached replicates absent (%s); fig_fix2.py produces it' % e.filename)
# ---- Fig12 interval response, both gates ----
SWs={'15 min':([1e-4,1e-3,1e-2,1e-1,1,10,100,1000,1e4],[28.443,29.203,29.646,29.030,30.114,31.085,35.528,33.663,38.755],27.797),
     '30 min':([1e-4,1e-3,1e-2,1e-1,1,10,100,1000,1e4],[31.290,31.319,30.489,29.532,29.582,29.859,32.357,34.493,36.376],31.047),
     '60 min':([1e-4,1e-3,1e-2,1e-1,1,10,100,1000,1e4],[35.535,35.920,34.542,34.124,34.658,34.849,45.706,45.801,43.270],34.533),
     '180 min':([1e-4,1e-3,1e-2,1e-1,1,10,100,1000,1e4],[40.213,40.226,40.417,40.782,41.367,42.753,46.399,52.462,53.455],39.755)}
fig,axs=plt.subplots(1,4,figsize=(10.4,3.5))
for k,(iv,(lam,v,base)) in enumerate(SWs.items()):
    a=axs[k]; xx=np.log10(lam); vv=[y*4 for y in v]
    a.axhline(base*4,color=INK3,lw=.9,ls=':')
    a.plot(xx,vv,'-o',color=SERIES[k],lw=1.8,ms=4,mfc='white',mew=1.3)
    j=int(np.argmin(vv))
    if vv[j]<base*4: a.scatter([xx[j]],[vv[j]],s=58,facecolor=ORANGE,edgecolor='white',zorder=6,lw=1.2)
    a.set_xlabel(r'$\log_{10}\lambda$'); a.grid(True,axis='y'); T(a,'abcd'[k],f'{iv} interval')
    if k==0: a.set_ylabel('MAE, volume (veh per hour)',fontsize=8.0)
    a.text(.97,.04,r'fixed-$\rho$ baseline',transform=a.transAxes,fontsize=6.6,color=INK3,ha='right')
fig.savefig(O+'Fig12_interval_response.png'); plt.close(fig)
print('Fig04, 05, 09, 11, 12 rebuilt in corrected units')


==> anc/analysis/mon_vs_sun.csv <==
toi,mon,sun,diff,lo,hi,p
03:44,0.38470134,0.3836733,0.001028024,0.0006090945082755465,0.0014049411394591966,3.2350347429711886e-15
09:44,0.3904019,0.37611032,0.014291582,0.013405719445230693,0.015120986775174816,4.809268775270823e-74
15:44,0.37796167,0.3776685,0.00029319452,-0.0003690668626940433,0.0009937686483897717,0.2434666208683628
21:44,0.41705316,0.4058995,0.011153673,0.010218103887558463,0.01212123065394489,6.69735622998645e-62


==> anc/analysis/prep_geo.py <==
import pandas as pd, numpy as np, pickle
R='/Users/yueli/Desktop/PhD/paper/GAT-reg/TFF/st-metanet_2019_DynamicRho_Lasso/data/'
def decode(pl):
    """Google encoded polyline -> [(lat,lon)]"""
    coords, idx, lat, lng = [], 0, 0, 0
    while idx < len(pl):
        for target in ('lat','lng'):
            shift, result = 0, 0
            while True:
                b = ord(pl[idx]) - 63; idx += 1
                result |= (b & 0x1f) << shift; shift += 5
                if b < 0x20: break
            d = ~(result >> 1) if (result & 1) else (result >> 1)
            if target=='lat': lat += d
            else: lng += d
        coords.append((lat/1e5, lng/1e5))
    return coords
g = pd.read_excel(R+'tris_edge_features.xlsx')
print('rows', len(g), 'cols', list(g.columns))
polys=[]
for i,pl in enumerate(g['Polyline'].fillna('')):
    try: polys.append(decode(pl) if pl else [])
    except Exception as e: polys.append([]); print('fail',i,e)
lens=[len(p) for p in polys]
print('polylines decoded, median pts', int(np.median(lens)), 'empty', sum(1 for l in lens if l==0))
allpts=np.array([p for poly in polys for p in poly])
print('lat range', allpts[:,0].min(), allpts[:,0].max(), 'lon range', allpts[:,1].min(), allpts[:,1].max())
print('sensor lat range', g.Latitude.min(), g.Latitude.max(), 'lon', g.Longitude.min(), g.Longitude.max())
print('origins', g.Origin.min(), g.Origin.max(), 'nunique O', g.Origin.nunique(), 'D', g.Destination.nunique())
print('dist km  mean', (g['Distance (m)']/1000).mean(), 'min', (g['Distance (m)']/1000).min(), 'max', (g['Distance (m)']/1000).max())
dur = g['Duration (s)'].astype(str).str.rstrip('s').astype(float)
print('dur min mean', (dur/60).mean(), 'range', (dur/60).min(), (dur/60).max())
pickle.dump(dict(geo=g, polys=polys, dur_s=dur.values), open('OUT/geo.pkl','wb'))


==> anc/analysis/render_pdf.py <==
"""Re-run the figure scripts so each one also emits a vector PDF beside its PNG.

The scripts themselves are untouched: Figure.savefig is wrapped so that any call writing
foo.png also writes foo.pdf with the same arguments. Run from manuscript/:

    python3 analysis/render_pdf.py
"""
import os, runpy, sys
import matplotlib
matplotlib.use('Agg')
from matplotlib.figure import Figure

_orig = Figure.savefig


def savefig(self, fname, *a, **k):
    _orig(self, fname, *a, **k)
    if isinstance(fname, str) and fname.lower().endswith('.png'):
        _orig(self, fname[:-4] + '.pdf', *a, **k)


Figure.savefig = savefig

# handover run order: later scripts deliberately overwrite earlier ones
SCRIPTS = ['fig_data.py', 'fig_results.py', 'fig_fix2.py', 'fig_v2.py', 'fig09.py']
sys.path.insert(0, 'analysis')
for s in SCRIPTS:
    print('--- %s' % s, flush=True)
    try:
        runpy.run_path(os.path.join('analysis', s), run_name='__main__')
    except Exception as e:
        print('   %s: %s' % (type(e).__name__, e), flush=True)
print('done')


==> anc/analysis/rho_enc_dec_by_lambda.csv <==
log10_lambda,enc_mean,dec_mean,ratio
-inf,0.38583785,0.32514638,0.84270215
-4,0.36895034,0.32685107,0.8858945
-3.5,0.33558398,0.33253303,0.9909085
-3,0.26356602,0.35563248,1.3493109
-2.5,0.14115883,0.3910636,2.77038
-2,0.043564778,0.36258656,8.322929
-1.5,0.017848328,0.25681663,14.388834
-1,0.0040923893,0.08949252,21.868038
0,0.0054482403,0.008007746,1.4697858


==> anc/analysis/rho_vs_traffic.csv <==
day,toi,n,r_vol,p_vol,r_dlon,p_dlon
Monday,03:44,402,0.5879570391441358,9.672110517442294e-39,-0.08297052306973628,0.09666544541796775
Monday,09:44,453,0.4609776439332019,3.2501353074871656e-25,-0.027172431678588405,0.5640467625425317
Monday,15:44,451,0.7280961781824832,1.1824157636436748e-75,0.11380741020004145,0.015603743094177567
Monday,21:44,442,0.8557093559391006,5.647686273463301e-128,-0.12231703741173786,0.010054243240928757
Sunday,03:44,344,0.7095127660413115,6.285068293040734e-54,-0.11995067019292083,0.02610179146406978
Sunday,09:44,453,0.5189820969128761,1.3316163642808027e-32,0.09699672817815679,0.039053486721680686
Sunday,15:44,453,0.5785803290356182,7.810675895775081e-42,0.19249028106066943,3.719667726707485e-05
Sunday,21:44,449,0.8487869646995169,8.605554377457746e-126,-0.06574425083149413,0.1643111547932542


==> anc/analysis/style.py <==
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap

# requested palette
TEAL   = '#0098B2'
BLUE   = '#2B63A8'
GREEN  = '#2B7421'
PURPLE = '#731A73'
MAUVE  = '#82578E'
RED    = '#A82B2B'
CRIMSON= '#AF1B2F'
ORANGE = '#E87B1E'
SERIES = [BLUE, ORANGE, GREEN, PURPLE, TEAL, CRIMSON, MAUVE, RED]

INK, INK2, INK3, GRID = '#1a1a1a', '#4d4d4d', '#7a7a7a', '#dcdcdc'

# sequential ramp anchored on the requested blue
SEQ = LinearSegmentedColormap.from_list('seq', ['#f2f6fb','#cfdcee','#9fbadd','#6c93c8','#2B63A8','#1f4a80','#143257'])
# second sequential ramp on teal
SEQ2 = LinearSegmentedColormap.from_list('seq2', ['#f0fafc','#c9eef4','#8ddbe6','#3fbdd0','#0098B2','#00707f','#004a54'])
# diverging blue <-> crimson with neutral grey midpoint
DIV = LinearSegmentedColormap.from_list('div', ['#143257','#2B63A8','#8fb0d6','#eeeeee','#dd9aa2','#AF1B2F','#6d1020'])

def use():
    mpl.rcParams.update({
        'font.size': 8, 'font.family': 'DejaVu Sans',
        'axes.edgecolor': INK2, 'axes.labelcolor': INK, 'axes.titlecolor': INK,
        'xtick.color': INK2, 'ytick.color': INK2,
        'axes.spines.top': False, 'axes.spines.right': False,
        'axes.linewidth': 0.8, 'xtick.major.width': 0.8, 'ytick.major.width': 0.8,
        'grid.color': GRID, 'grid.linewidth': 0.6,
        'legend.frameon': False, 'legend.fontsize': 7.5,
        'savefig.dpi': 400, 'savefig.bbox': 'tight', 'figure.facecolor': 'white',
        'axes.titlesize': 8.5, 'axes.labelsize': 8,
    })


==> anc/build_arxiv.sh <==
#!/bin/bash
# Build the arXiv submission package.
#
# Editable sources (the only files you should edit):
#   manuscript/gatreg.tex              main text
#   manuscript/gatreg_supplement.tex   supplement
#   manuscript/figures/                figures, PDF, produced by analysis/ and figures/drawio/
#
# Products, written to the project root:
#   gatreg_arxiv.zip   the submission
#   gatreg_arxiv.pdf   what it compiles to
#
# Everything is built in a temporary directory, so no generated tree is left under manuscript/.
# Run from manuscript/:  bash build_arxiv.sh
set -e
cd "$(dirname "$0")"
SRC="$(pwd)"
ROOT="$(cd .. && pwd)"
BUILD=$(mktemp -d)
trap 'rm -rf "$BUILD"' EXIT

python3 - "$BUILD" <<'PY'
import os, re, shutil, sys
build = sys.argv[1]
main = open('gatreg.tex').read()
sup  = open('gatreg_supplement.tex').read()

sup_body = sup[sup.index('\\section*{Contents}') : sup.rindex('\\end{document}')].rstrip()

joiner = r"""
\clearpage

% ------------------------------------------------------------------ supplement
% Counters restart and take an S prefix so the appendices number S1, S2, ...
% independently of the main text.
\setcounter{section}{0}
\setcounter{figure}{0}
\setcounter{table}{0}
\setcounter{equation}{0}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thesubsection}{S\arabic{section}.\arabic{subsection}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S\arabic{equation}}

\begin{center}
{\large\bfseries Supplementary Material}\\[6pt]
{\large Explaining spatial information flow in short-term traffic forecasting models\\
using a gated graph attention network}
\end{center}

\vspace{1.5em}

"""

anchor = '\\bibliography{gatreg}'
assert main.count(anchor) == 1
i = main.index(anchor) + len(anchor)
combined = main[:i] + '\n' + joiner + sup_body + '\n\n' + main[i:].lstrip('\n')
combined = combined.replace('\\usepackage{hyperref}', '\\usepackage[hidelinks]{hyperref}')

os.makedirs(os.path.join(build, 'figures'), exist_ok=True)
open(os.path.join(build, 'gatreg_arxiv.tex'), 'w').write(combined)
used = sorted(set(re.findall(r'\\includegraphics\[[^\]]*\]\{figures/([^}]+)\}', combined)))
for f in used:
    shutil.copy(os.path.join('figures', f), os.path.join(build, 'figures', f))
shutil.copy('gatreg.bib', os.path.join(build, 'gatreg.bib'))
print('combined tex written, %d figures referenced' % len(used))
PY

cd "$BUILD"
latexmk -pdf -interaction=nonstopmode gatreg_arxiv.tex > /dev/null
grep -q "undefined" gatreg_arxiv.log && { echo "FAIL: undefined references"; exit 1; }
rm -f gatreg.bib gatreg_arxiv.aux gatreg_arxiv.blg gatreg_arxiv.fdb_latexmk \
      gatreg_arxiv.fls gatreg_arxiv.log gatreg_arxiv.out gatreg_arxiv.spl

# Ancillary source. arXiv distributes anc/ with the paper but AutoTeX ignores it,
# so bundling the full source cannot break the compile.
mkdir -p anc/analysis anc/drawio
cp "$SRC/gatreg.tex" "$SRC/gatreg_supplement.tex" "$SRC/gatreg.bib" "$SRC/build_arxiv.sh" anc/
cp "$SRC"/analysis/*.py "$SRC"/analysis/*.csv anc/analysis/
cp "$SRC"/figures/drawio/*.drawio "$SRC"/figures/drawio/README.md anc/drawio/
cat > anc/README.md <<'ANC'
# Ancillary source

Files arXiv distributes with the paper but does not compile.

    gatreg.tex               main text, the editable source
    gatreg_supplement.tex    supplement, the editable source
    gatreg.bib               bibliography database
    build_arxiv.sh           merges the two sources into the top-level gatreg_arxiv.tex
    analysis/                scripts and CSVs that generate every data figure
    drawio/                  editable sources for the two schematic figures

The top-level `gatreg_arxiv.tex` is generated by `build_arxiv.sh` and should not be edited
directly. Figures 1 and 2 are exported from `drawio/`. Figures 3 to 9 and S1 to S3 are produced by
`analysis/render_pdf.py`, which re-runs the figure scripts and writes vector PDFs alongside the
PNGs. Model code, trained weights and training logs: https://github.com/yueli901/Gated-GAT
ANC

rm -f "$ROOT/gatreg_arxiv.zip"
zip -qr9 "$ROOT/gatreg_arxiv.zip" gatreg_arxiv.tex gatreg_arxiv.bbl figures anc -x '.DS_Store'
cp gatreg_arxiv.pdf "$ROOT/gatreg_arxiv.pdf"

echo "wrote $ROOT/gatreg_arxiv.zip and $ROOT/gatreg_arxiv.pdf"


==> anc/drawio/README.md <==
# drawio sources for the schematic figures

Two of the twelve figures are schematics and are now editable in drawio. The other ten are plots of
measured data and are not here; see the note at the bottom.

| File | Figure in the manuscript | Preview |
|---|---|---|
| `fig1_concept.drawio` | Figure 1, study design | `preview_fig1.png` |
| `fig3_architecture.drawio` | Figure 2, model architecture | `preview_fig2.png` |

Both are laid out to match the current matplotlib versions as closely as drawio allows: same panel
order, same wording, same palette from `analysis/style.py`.

| Role | Hex |
|---|---|
| teal, panel a and neighbour nodes | `#0098B2` |
| blue, panel b, encoder, Meta-GAT | `#2B63A8` |
| orange, panel c, decoder, gate | `#E87B1E` |
| green, panel d | `#2B7421` |
| purple, panel e | `#731A73` |
| crimson, panel f | `#AF1B2F` |
| body text | `#4d4d4d` |
| headings | `#1a1a1a` |
| light blue fill, Meta-GAT | `#e3ebf7` |
| light orange fill, gate | `#fdf3e9` |

## Editing

Open in the drawio desktop app or at app.diagrams.net. Both files have MathJax enabled
(`math="1"` on the `mxGraphModel`), so `\(...\)` in a label typesets.

Two traps found while building these, worth knowing before you edit:

1. **Do not put math inside a shape's own label.** MathJax renders it as a block that grows past
   the shape and pushes the other lines outside the box. Every math label here is a separate
   transparent text cell positioned over its shape, which is why there are `*_lab` cells.
2. **Long equations wrap unpredictably even with `whiteSpace=nowrap`.** The gate equation and the
   neighbour aggregate are therefore plain Unicode (`&rho;`, `&sigma;`, `&#8741;`, `h&#771;`)
   rather than MathJax. They look the same and are stable.

## Rendering

    drawio -x -f png --scale 2 -o preview_fig1.png fig1_concept.drawio --no-sandbox

Takes about a minute per file headless. For the manuscript, export to PDF instead of PNG:

    drawio -x -f pdf --crop -o ../fig1_concept.pdf fig1_concept.drawio --no-sandbox

The `--crop` trims to the drawing. Nothing in `manuscript/figures/` has been replaced yet; the
manuscript still uses the matplotlib PNGs until you confirm these.

## Why the other ten figures are not here

drawio draws diagrams, not data. These ten are plots of measured values, and hand-drawing them
would mean placing data points by eye:

| Figure | What it plots |
|---|---|
| 3, `fig2_data.png` | network map, four distributions, a missingness heatmap, two time series |
| 4, `fig4_accuracy.png` | error against penalty strength, four metrics |
| 5, `fig7_load.png` | 498-sensor scatter against observed flow, four prediction times |
| 6, `fig6_lag.png` | gate profile across the history window with interquartile bands |
| 7, `fig8_map.png` | gate values mapped onto the 498 segments, five panels |
| 8, `fig5_shrinkage.png` | shrinkage path, layer ratio, accuracy along the path |
| 9, `fig9_ablation.png` | ablation bars at four intervals under two gate forms |
| S1 | 498-by-13 gate heatmap at five penalty strengths |
| S2 | 10,000 bootstrap replicates, six histograms |
| S3 | penalty response at four aggregation intervals |

These stay generated by the scripts in `analysis/`, which read the CSVs and the model outputs. That
is what keeps the figures and the text from drifting apart, and it is also what caught the wrong
bootstrap mask in S2. If a data figure needs restyling, change the script.


==> anc/drawio/fig1_concept.drawio <==
<mxfile host="app.diagrams.net" type="device">
  <diagram name="Figure 1 study design" id="fig1">
    <mxGraphModel dx="1000" dy="525" grid="1" gridSize="10" guides="1" tooltips="1" connect="1" arrows="1" fold="1" page="1" pageScale="1" pageWidth="1000" pageHeight="525" math="1" shadow="0">
      <root>
        <mxCell id="0"/>
        <mxCell id="1" parent="0"/>

        <!-- ===================== panel frames ===================== -->
        <mxCell id="pa" value="" style="rounded=1;arcSize=8;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#0098B2;strokeWidth=1.6;" vertex="1" parent="1">
          <mxGeometry x="15" y="15" width="296" height="250" as="geometry"/>
        </mxCell>
        <mxCell id="pb" value="" style="rounded=1;arcSize=8;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#2B63A8;strokeWidth=1.6;" vertex="1" parent="1">
          <mxGeometry x="352" y="15" width="296" height="250" as="geometry"/>
        </mxCell>
        <mxCell id="pc" value="" style="rounded=1;arcSize=8;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#E87B1E;strokeWidth=1.6;" vertex="1" parent="1">
          <mxGeometry x="689" y="15" width="296" height="250" as="geometry"/>
        </mxCell>
        <mxCell id="pd" value="" style="rounded=1;arcSize=12;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#2B7421;strokeWidth=1.6;" vertex="1" parent="1">
          <mxGeometry x="15" y="340" width="296" height="168" as="geometry"/>
        </mxCell>
        <mxCell id="pe" value="" style="rounded=1;arcSize=12;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#731A73;strokeWidth=1.6;" vertex="1" parent="1">
          <mxGeometry x="352" y="340" width="296" height="168" as="geometry"/>
        </mxCell>
        <mxCell id="pf" value="" style="rounded=1;arcSize=12;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#AF1B2F;strokeWidth=1.6;" vertex="1" parent="1">
          <mxGeometry x="689" y="340" width="296" height="168" as="geometry"/>
        </mxCell>

        <!-- ===================== panel headings ===================== -->
        <mxCell id="ha" value="&lt;b&gt;&lt;font color=&quot;#0098B2&quot; style=&quot;font-size:16px&quot;&gt;a&lt;/font&gt;&amp;nbsp;&amp;nbsp;&amp;nbsp;&lt;font color=&quot;#1a1a1a&quot; style=&quot;font-size:13px&quot;&gt;Data&lt;/font&gt;&lt;/b&gt;" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;" vertex="1" parent="1">
          <mxGeometry x="27" y="24" width="270" height="24" as="geometry"/>
        </mxCell>
        <mxCell id="hb" value="&lt;b&gt;&lt;font color=&quot;#2B63A8&quot; style=&quot;font-size:16px&quot;&gt;b&lt;/font&gt;&amp;nbsp;&amp;nbsp;&amp;nbsp;&lt;font color=&quot;#1a1a1a&quot; style=&quot;font-size:13px&quot;&gt;Gated GAT&lt;/font&gt;&lt;/b&gt;" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;" vertex="1" parent="1">
          <mxGeometry x="364" y="24" width="270" height="24" as="geometry"/>
        </mxCell>
        <mxCell id="hc" value="&lt;b&gt;&lt;font color=&quot;#E87B1E&quot; style=&quot;font-size:16px&quot;&gt;c&lt;/font&gt;&amp;nbsp;&amp;nbsp;&amp;nbsp;&lt;font color=&quot;#1a1a1a&quot; style=&quot;font-size:13px&quot;&gt;Regularisation probe&lt;/font&gt;&lt;/b&gt;" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;" vertex="1" parent="1">
          <mxGeometry x="701" y="24" width="270" height="24" as="geometry"/>
        </mxCell>
        <mxCell id="hd" value="&lt;b&gt;&lt;font color=&quot;#2B7421&quot; style=&quot;font-size:16px&quot;&gt;d&lt;/font&gt;&amp;nbsp;&amp;nbsp;&amp;nbsp;&lt;font color=&quot;#1a1a1a&quot; style=&quot;font-size:13px&quot;&gt;Forecast accuracy&lt;/font&gt;&lt;/b&gt;" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;" vertex="1" parent="1">
          <mxGeometry x="27" y="349" width="270" height="24" as="geometry"/>
        </mxCell>
        <mxCell id="he" value="&lt;b&gt;&lt;font color=&quot;#731A73&quot; style=&quot;font-size:16px&quot;&gt;e&lt;/font&gt;&amp;nbsp;&amp;nbsp;&amp;nbsp;&lt;font color=&quot;#1a1a1a&quot; style=&quot;font-size:13px&quot;&gt;Measured-traffic check&lt;/font&gt;&lt;/b&gt;" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;" vertex="1" parent="1">
          <mxGeometry x="364" y="349" width="270" height="24" as="geometry"/>
        </mxCell>
        <mxCell id="hf" value="&lt;b&gt;&lt;font color=&quot;#AF1B2F&quot; style=&quot;font-size:16px&quot;&gt;f&lt;/font&gt;&amp;nbsp;&amp;nbsp;&amp;nbsp;&lt;font color=&quot;#1a1a1a&quot; style=&quot;font-size:13px&quot;&gt;Direct-ablation check&lt;/font&gt;&lt;/b&gt;" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;" vertex="1" parent="1">
          <mxGeometry x="701" y="349" width="270" height="24" as="geometry"/>
        </mxCell>

        <!-- ===================== panel a body ===================== -->
        <mxCell id="ba" value="498 loop detectors on the England&lt;br&gt;strategic road network, 2019&lt;br&gt;speed and volume, 15 min records&lt;br&gt;aggregated to 30 min intervals" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=11;fontColor=#4d4d4d;spacingTop=0;" vertex="1" parent="1">
          <mxGeometry x="35" y="54" width="266" height="70" as="geometry"/>
        </mxCell>

        <mxCell id="w1" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="39" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w2" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="55" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w3" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="71" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w4" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="87" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w5" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="103" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w6" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="119" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w7" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="135" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w8" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="151" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w9" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="167" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w10" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="183" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w11" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="199" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="w12" value="" style="rounded=0;fillColor=#9fbadd;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="215" y="130" width="14" height="20" as="geometry"/></mxCell>
        <mxCell id="wout" value="" style="rounded=0;fillColor=#E87B1E;strokeColor=none;" vertex="1" parent="1"><mxGeometry x="240" y="130" width="14" height="20" as="geometry"/></mxCell>

        <mxCell id="wlab1" value="12 intervals in" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=10;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="39" y="152" width="110" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="wlab2" value="1 out" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=10;fontColor=#E87B1E;" vertex="1" parent="1">
          <mxGeometry x="234" y="152" width="60" height="16" as="geometry"/>
        </mxCell>

        <mxCell id="sp1" value="" style="rounded=0;fillColor=#2B63A8;strokeColor=none;opacity=35;" vertex="1" parent="1"><mxGeometry x="39" y="180" width="174" height="14" as="geometry"/></mxCell>
        <mxCell id="sp2" value="" style="rounded=0;fillColor=#E87B1E;strokeColor=none;opacity=35;" vertex="1" parent="1"><mxGeometry x="213" y="180" width="25" height="14" as="geometry"/></mxCell>
        <mxCell id="sp3" value="" style="rounded=0;fillColor=#AF1B2F;strokeColor=none;opacity=35;" vertex="1" parent="1"><mxGeometry x="238" y="180" width="49" height="14" as="geometry"/></mxCell>
        <mxCell id="splab" value="chronological split, 70 / 10 / 20" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=10;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="39" y="196" width="250" height="16" as="geometry"/>
        </mxCell>

        <!-- ===================== panel b body ===================== -->
        <mxCell id="bb" value="ST-MetaNet, with one GAT layer between&lt;br&gt;two recurrent layers in encoder and decoder" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=11;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="372" y="54" width="270" height="40" as="geometry"/>
        </mxCell>
        <mxCell id="nlab" value="neighbours" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#0098B2;" vertex="1" parent="1">
          <mxGeometry x="368" y="100" width="80" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="n1" value="" style="ellipse;fillColor=#ffffff;strokeColor=#0098B2;strokeWidth=1.3;" vertex="1" parent="1"><mxGeometry x="390" y="120" width="34" height="22" as="geometry"/></mxCell>
        <mxCell id="n2" value="" style="ellipse;fillColor=#ffffff;strokeColor=#0098B2;strokeWidth=1.3;" vertex="1" parent="1"><mxGeometry x="390" y="150" width="34" height="22" as="geometry"/></mxCell>
        <mxCell id="n3" value="" style="ellipse;fillColor=#ffffff;strokeColor=#0098B2;strokeWidth=1.3;" vertex="1" parent="1"><mxGeometry x="390" y="180" width="34" height="22" as="geometry"/></mxCell>
        <mxCell id="nh" value="" style="ellipse;fillColor=#ffffff;strokeColor=#2B63A8;strokeWidth=1.6;fontSize=12;fontColor=#2B63A8;" vertex="1" parent="1"><mxGeometry x="470" y="148" width="42" height="28" as="geometry"/></mxCell>
        <mxCell id="nhb" value="" style="ellipse;fillColor=#cfdcee;strokeColor=#2B63A8;strokeWidth=1.6;fontSize=12;fontColor=#2B63A8;" vertex="1" parent="1"><mxGeometry x="566" y="148" width="42" height="28" as="geometry"/></mxCell>
        <mxCell id="e1" style="edgeStyle=none;curved=1;html=1;endArrow=block;endFill=1;strokeColor=#0098B2;strokeWidth=1.1;" edge="1" parent="1" source="n1" target="nh"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="e2" style="edgeStyle=none;curved=1;html=1;endArrow=block;endFill=1;strokeColor=#0098B2;strokeWidth=1.1;" edge="1" parent="1" source="n2" target="nh"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="e3" style="edgeStyle=none;curved=1;html=1;endArrow=block;endFill=1;strokeColor=#0098B2;strokeWidth=1.1;" edge="1" parent="1" source="n3" target="nh"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="e4" value="" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#1a1a1a;strokeWidth=1.4;" edge="1" parent="1" source="nh" target="nhb"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="nhlab" value="$$h$$" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#2B63A8;" vertex="1" parent="1">
          <mxGeometry x="470" y="150" width="42" height="24" as="geometry"/>
        </mxCell>
        <mxCell id="nhblab" value="$$\bar h$$" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#2B63A8;" vertex="1" parent="1">
          <mxGeometry x="566" y="150" width="42" height="24" as="geometry"/>
        </mxCell>
        <mxCell id="glab" value="&lt;b&gt;gate&lt;/b&gt;" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=11;fontColor=#E87B1E;" vertex="1" parent="1">
          <mxGeometry x="509" y="124" width="60" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="eq" value="$$\bar h = (1-\rho)\,h + \rho\,\tilde h$$" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="372" y="212" width="256" height="22" as="geometry"/>
        </mxCell>
        <mxCell id="eqn" value="&lt;i&gt;&amp;rho;&lt;/i&gt; recorded at every sensor and time step" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="372" y="238" width="256" height="18" as="geometry"/>
        </mxCell>

        <!-- ===================== panel c body ===================== -->
        <mxCell id="bc" value="A penalty on the gate is added to the&lt;br&gt;training objective and its strength is&lt;br&gt;swept over sixteen values" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=11;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="709" y="54" width="270" height="56" as="geometry"/>
        </mxCell>
        <mxCell id="lb1" value="forecast error" style="rounded=1;arcSize=20;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#2B63A8;strokeWidth=1.3;fontSize=11;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="713" y="128" width="118" height="34" as="geometry"/>
        </mxCell>
        <mxCell id="plus" value="+" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=17;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="833" y="128" width="24" height="34" as="geometry"/>
        </mxCell>
        <mxCell id="lb2" value="$$\lambda\,\|\rho\|_{1}$$" style="rounded=1;arcSize=20;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#E87B1E;strokeWidth=1.3;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="859" y="128" width="108" height="34" as="geometry"/>
        </mxCell>
        <mxCell id="lamlab" value="increasing &lt;i&gt;&amp;lambda;&lt;/i&gt;" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=11;fontColor=#7a7a7a;" vertex="1" parent="1">
          <mxGeometry x="759" y="176" width="160" height="18" as="geometry"/>
        </mxCell>
        <mxCell id="lamarr" value="" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#7a7a7a;strokeWidth=1.4;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="713" y="200" as="sourcePoint"/>
            <mxPoint x="963" y="200" as="targetPoint"/>
          </mxGeometry>
        </mxCell>
        <mxCell id="lamL" value="graph fully&lt;br&gt;available" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=10;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="711" y="208" width="110" height="32" as="geometry"/>
        </mxCell>
        <mxCell id="lamR" value="graph fully&lt;br&gt;withdrawn" style="text;html=1;align=right;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=10;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="855" y="208" width="110" height="32" as="geometry"/>
        </mxCell>

        <!-- ===================== d, e, f bodies ===================== -->
        <mxCell id="bd" value="The gate is trained with the model,&lt;br&gt;not fitted to it afterwards, so test&lt;br&gt;error is recorded at every penalty&lt;br&gt;strength and compared against the&lt;br&gt;unpenalised and fixed-gate models" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=11;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="35" y="379" width="266" height="100" as="geometry"/>
        </mxCell>
        <mxCell id="be" value="The gate reports where and when the&lt;br&gt;model draws on the road network.&lt;br&gt;It is compared against the traffic the&lt;br&gt;same sensors record, by volume&lt;br&gt;carried and by weekday against the&lt;br&gt;matched weekend day" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=11;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="372" y="379" width="266" height="115" as="geometry"/>
        </mxCell>
        <mxCell id="bf" value="Each GAT layer is deleted from the&lt;br&gt;architecture and the model retrained&lt;br&gt;from scratch. What the gate reports&lt;br&gt;is then set against what removing&lt;br&gt;the layer actually costs" style="text;html=1;align=left;verticalAlign=top;strokeColor=none;fillColor=none;fontSize=11;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="709" y="379" width="266" height="100" as="geometry"/>
        </mxCell>

        <!-- ===================== flow arrows ===================== -->
        <mxCell id="fab" value="" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#7a7a7a;strokeWidth=2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="317" y="140" as="sourcePoint"/>
            <mxPoint x="346" y="140" as="targetPoint"/>
          </mxGeometry>
        </mxCell>
        <mxCell id="fbc" value="" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#7a7a7a;strokeWidth=2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="654" y="140" as="sourcePoint"/>
            <mxPoint x="683" y="140" as="targetPoint"/>
          </mxGeometry>
        </mxCell>
        <mxCell id="fdown" value="" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#7a7a7a;strokeWidth=2;" edge="1" parent="1">
          <mxGeometry relative="1" as="geometry">
            <mxPoint x="500" y="271" as="sourcePoint"/>
            <mxPoint x="500" y="334" as="targetPoint"/>
          </mxGeometry>
        </mxCell>
        <mxCell id="fdlab" value="three evaluations" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=12;fontColor=#4d4d4d;" vertex="1" parent="1">
          <mxGeometry x="512" y="294" width="150" height="18" as="geometry"/>
        </mxCell>

      </root>
    </mxGraphModel>
  </diagram>
</mxfile>


==> anc/drawio/fig3_architecture.drawio <==
<mxfile host="app.diagrams.net" type="device">
  <diagram name="Figure 2 architecture" id="fig2">
    <mxGraphModel dx="1260" dy="620" grid="1" gridSize="10" guides="1" tooltips="1" connect="1" arrows="1" fold="1" page="1" pageScale="1" pageWidth="1260" pageHeight="620" math="1" shadow="0">
      <root>
        <mxCell id="0"/>
        <mxCell id="1" parent="0"/>

        <!-- ===================== dashed columns ===================== -->
        <mxCell id="encbox" value="" style="rounded=1;arcSize=6;whiteSpace=wrap;html=1;fillColor=none;strokeColor=#2B63A8;strokeWidth=1.4;dashed=1;dashPattern=8 5;opacity=70;" vertex="1" parent="1">
          <mxGeometry x="13" y="138" width="541" height="356" as="geometry"/>
        </mxCell>
        <mxCell id="decbox" value="" style="rounded=1;arcSize=6;whiteSpace=wrap;html=1;fillColor=none;strokeColor=#E87B1E;strokeWidth=1.4;dashed=1;dashPattern=8 5;opacity=70;" vertex="1" parent="1">
          <mxGeometry x="706" y="138" width="541" height="356" as="geometry"/>
        </mxCell>
        <mxCell id="enclab" value="&lt;b&gt;Encoder&lt;/b&gt;" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=16;fontColor=#2B63A8;" vertex="1" parent="1">
          <mxGeometry x="13" y="106" width="160" height="24" as="geometry"/>
        </mxCell>
        <mxCell id="declab" value="&lt;b&gt;Decoder&lt;/b&gt;" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=16;fontColor=#E87B1E;" vertex="1" parent="1">
          <mxGeometry x="706" y="106" width="160" height="24" as="geometry"/>
        </mxCell>

        <!-- ===================== encoder stack ===================== -->
        <mxCell id="inp" value="" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#7a7a7a;strokeWidth=1.3;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="56" width="491" height="47" as="geometry"/>
        </mxCell>
        <mxCell id="egru" value="GRU&lt;br&gt;weights shared across sensors" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#4d4d4d;strokeWidth=1.3;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="157" width="491" height="58" as="geometry"/>
        </mxCell>
        <mxCell id="egat" value="" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#e3ebf7;strokeColor=#2B63A8;strokeWidth=1.6;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="244" width="491" height="58" as="geometry"/>
        </mxCell>
        <mxCell id="egate" value="" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#fdf3e9;strokeColor=#E87B1E;strokeWidth=1.6;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="331" width="491" height="58" as="geometry"/>
        </mxCell>
        <mxCell id="emgru" value="Meta-GRU&lt;br&gt;weights generated per sensor" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#4d4d4d;strokeWidth=1.3;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="417" width="491" height="58" as="geometry"/>
        </mxCell>

        <!-- ===================== decoder stack ===================== -->
        <mxCell id="dgru" value="GRU&lt;br&gt;weights shared across sensors" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#4d4d4d;strokeWidth=1.3;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="157" width="491" height="58" as="geometry"/>
        </mxCell>
        <mxCell id="dgat" value="" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#e3ebf7;strokeColor=#2B63A8;strokeWidth=1.6;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="244" width="491" height="58" as="geometry"/>
        </mxCell>
        <mxCell id="dgate" value="" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#fdf3e9;strokeColor=#E87B1E;strokeWidth=1.6;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="331" width="491" height="58" as="geometry"/>
        </mxCell>
        <mxCell id="dmgru" value="Meta-GRU&lt;br&gt;weights generated per sensor" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#4d4d4d;strokeWidth=1.3;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="417" width="491" height="58" as="geometry"/>
        </mxCell>
        <mxCell id="out" value="" style="rounded=1;arcSize=14;whiteSpace=wrap;html=1;fillColor=#ffffff;strokeColor=#7a7a7a;strokeWidth=1.3;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="513" width="491" height="47" as="geometry"/>
        </mxCell>

        <mxCell id="inp_lab" value="input&amp;nbsp;&amp;nbsp;\(X_{t-11},\ldots,X_{t}\)" style="whiteSpace=nowrap;overflow=visible;text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="56" width="491" height="47" as="geometry"/>
        </mxCell>
        <mxCell id="out_lab" value="forecast&amp;nbsp;&amp;nbsp;\(\hat Y_{t+1}\)" style="whiteSpace=nowrap;overflow=visible;text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="513" width="491" height="47" as="geometry"/>
        </mxCell>
        <mxCell id="egat_lab1" value="Meta-GAT" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="246" width="491" height="26" as="geometry"/>
        </mxCell>
        <mxCell id="egat_lab2" value="neighbour aggregate  h&amp;#771;" style="whiteSpace=nowrap;overflow=visible;text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="272" width="491" height="28" as="geometry"/>
        </mxCell>
        <mxCell id="egate_lab1" value="Gate" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="333" width="491" height="26" as="geometry"/>
        </mxCell>
        <mxCell id="egate_lab2" value="&amp;rho; = &amp;sigma;( g&lt;sub&gt;&amp;rho;&lt;/sub&gt;( [ h &amp;#8741; h&amp;#771; ] ) )" style="whiteSpace=nowrap;overflow=visible;text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="38" y="359" width="491" height="28" as="geometry"/>
        </mxCell>
        <mxCell id="dgat_lab1" value="Meta-GAT" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="246" width="491" height="26" as="geometry"/>
        </mxCell>
        <mxCell id="dgat_lab2" value="neighbour aggregate  h&amp;#771;" style="whiteSpace=nowrap;overflow=visible;text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="272" width="491" height="28" as="geometry"/>
        </mxCell>
        <mxCell id="dgate_lab1" value="Gate" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="333" width="491" height="26" as="geometry"/>
        </mxCell>
        <mxCell id="dgate_lab2" value="&amp;rho; = &amp;sigma;( g&lt;sub&gt;&amp;rho;&lt;/sub&gt;( [ h &amp;#8741; h&amp;#771; ] ) )" style="whiteSpace=nowrap;overflow=visible;text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=13;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="731" y="359" width="491" height="28" as="geometry"/>
        </mxCell>

        <!-- ===================== vertical flow ===================== -->
        <mxCell id="ve0" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#4d4d4d;strokeWidth=1.4;exitX=0.5;exitY=1;entryX=0.5;entryY=0;" edge="1" parent="1" source="inp" target="egru"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="ve1" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#4d4d4d;strokeWidth=1.4;exitX=0.5;exitY=1;entryX=0.5;entryY=0;" edge="1" parent="1" source="egru" target="egat"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="ve2" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#4d4d4d;strokeWidth=1.4;exitX=0.5;exitY=1;entryX=0.5;entryY=0;" edge="1" parent="1" source="egat" target="egate"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="ve3" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#4d4d4d;strokeWidth=1.4;exitX=0.5;exitY=1;entryX=0.5;entryY=0;" edge="1" parent="1" source="egate" target="emgru"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="vd1" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#4d4d4d;strokeWidth=1.4;exitX=0.5;exitY=1;entryX=0.5;entryY=0;" edge="1" parent="1" source="dgru" target="dgat"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="vd2" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#4d4d4d;strokeWidth=1.4;exitX=0.5;exitY=1;entryX=0.5;entryY=0;" edge="1" parent="1" source="dgat" target="dgate"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="vd3" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#4d4d4d;strokeWidth=1.4;exitX=0.5;exitY=1;entryX=0.5;entryY=0;" edge="1" parent="1" source="dgate" target="dmgru"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="vd4" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#4d4d4d;strokeWidth=1.4;exitX=0.5;exitY=1;entryX=0.5;entryY=0;" edge="1" parent="1" source="dmgru" target="out"><mxGeometry relative="1" as="geometry"/></mxCell>

        <!-- ===================== final-state handovers ===================== -->
        <mxCell id="fs1" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#1a1a1a;strokeWidth=1.8;exitX=1;exitY=0.5;entryX=0;entryY=0.5;" edge="1" parent="1" source="egru" target="dgru"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="fs2" style="edgeStyle=none;html=1;endArrow=block;endFill=1;strokeColor=#1a1a1a;strokeWidth=1.8;exitX=1;exitY=0.5;entryX=0;entryY=0.5;" edge="1" parent="1" source="emgru" target="dmgru"><mxGeometry relative="1" as="geometry"/></mxCell>
        <mxCell id="fs1a" value="final state" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=11;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="570" y="163" width="120" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="fs1b" value="$$[498,\,B,\,32]$$" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#7a7a7a;" vertex="1" parent="1">
          <mxGeometry x="570" y="196" width="120" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="fs2a" value="final state" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=11;fontColor=#1a1a1a;" vertex="1" parent="1">
          <mxGeometry x="570" y="423" width="120" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="fs2b" value="$$[498,\,B,\,32]$$" style="text;html=1;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#7a7a7a;" vertex="1" parent="1">
          <mxGeometry x="570" y="456" width="120" height="16" as="geometry"/>
        </mxCell>

        <!-- ===================== tensor shapes ===================== -->
        <mxCell id="t1" value="$$[498,\,B,\,12,\,13]$$" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#7a7a7a;" vertex="1" parent="1">
          <mxGeometry x="294" y="120" width="150" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="t2" value="$$[498,\,B,\,12,\,32]$$" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#7a7a7a;" vertex="1" parent="1">
          <mxGeometry x="294" y="222" width="150" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="t3" value="$$[498,\,B,\,12,\,32]$$" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#7a7a7a;" vertex="1" parent="1">
          <mxGeometry x="294" y="396" width="150" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="t4" value="$$[498,\,B,\,1,\,32]$$" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#7a7a7a;" vertex="1" parent="1">
          <mxGeometry x="987" y="222" width="150" height="16" as="geometry"/>
        </mxCell>
        <mxCell id="t5" value="$$[498,\,B,\,1,\,2]$$" style="text;html=1;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;fontSize=10;fontColor=#7a7a7a;" vertex="1" parent="1">
          <mxGeometry x="987" y="486" width="150" height="16" as="geometry"/>
        </mxCell>

      </root>
    </mxGraphModel>
  </diagram>
</mxfile>


==> anc/gatreg.bib <==
@ARTICLE{Pan2022,
  author={Pan, Zheyi and Zhang, Wentao and Liang, Yuxuan and Zhang, Weinan and Yu, Yong and Zhang, Junbo and Zheng, Yu},
  journal={IEEE Transactions on Knowledge and Data Engineering}, 
  title={Spatio-Temporal Meta Learning for Urban Traffic Prediction}, 
  year={2022},
  volume={34},
  number={3},
  pages={1462-1476},
  doi={10.1109/TKDE.2020.2995855}}


@article{Pan2019,
  title={Urban Traffic Prediction from Spatio-Temporal Data Using Deep Meta Learning},
  author={Zheyi Pan and Yuxuan Liang and Weifeng Wang and Yong Yu and Yu Zheng and Junbo Zhang},
  journal={Proceedings of the 25th ACM SIGKDD International Conference on Knowledge Discovery \& Data Mining},
  year={2019},
  url={https://api.semanticscholar.org/CorpusID:174773261}
}

@article{Introairpollution,title={A novel assessment and forecasting system for traffic accident economic loss caused by air pollution},author={Jianzhou Wang and Hongmin Li and Ying Wang and Hufang Yang},journal={Environmental Science and Pollution Research},year={2021},volume={28},pages={49042 - 49062},doi={10.1007/s11356-021-13595-1}}

@article{Introcongestion,
AUTHOR = {Mystakidis, Aristeidis and Koukaras, Paraskevas and Tjortjis, Christos},
TITLE = {Advances in Traffic Congestion Prediction: An Overview of Emerging Techniques and Methods},
JOURNAL = {Smart Cities},
VOLUME = {8},
YEAR = {2025},
NUMBER = {1},
ARTICLE-NUMBER = {25},
URL = {https://www.mdpi.com/2624-6511/8/1/25},
ISSN = {2624-6511},
DOI = {10.3390/smartcities8010025}
}

@InProceedings{Introaccidents,
author="Zhao, Zhenzhong
and Zhou, Dan
and Wang, Wenyu
and Dai, Jie
and Yang, Ruixin
and Hu, Qingwei
and Fu, Jiansheng",
editor="Wang, Wuhong
and Guo, Hongwei
and Jiang, Xiaobei
and Shi, Jian
and Sun, Dongxian",
title="Research Progress on Road Traffic Accident Prediction Based on Big Data Methods",
booktitle="Smart Transportation and Green Mobility Safety",
year="2024",
publisher="Springer Nature Singapore",
address="Singapore",
pages="121--143",
isbn="978-981-97-3052-0"
}

@Article{Introoverall,
AUTHOR = {Afrin, Tanzina and Yodo, Nita},
TITLE = {A Survey of Road Traffic Congestion Measures towards a Sustainable and Resilient Transportation System},
JOURNAL = {Sustainability},
VOLUME = {12},
YEAR = {2020},
NUMBER = {11},
ARTICLE-NUMBER = {4660},
URL = {https://www.mdpi.com/2071-1050/12/11/4660},
ISSN = {2071-1050},
DOI = {10.3390/su12114660}
}

@article{Introimportanceoftrafficprediction,title={Artificial intelligence-based vehicular traffic flow prediction methods for supporting intelligent transportation systems},author={A. Boukerche and Yanjie Tao and Peng Sun},journal={Comput. Networks},year={2020},volume={182},pages={107484},doi={10.1016/j.comnet.2020.107484}}

@misc{DCRNN,
      title={Diffusion Convolutional Recurrent Neural Network: Data-Driven Traffic Forecasting}, 
      author={Yaguang Li and Rose Yu and Cyrus Shahabi and Yan Liu},
      year={2018},
      eprint={1707.01926},
      archivePrefix={arXiv},
      primaryClass={cs.LG}
}

@article{STResNet,
	author = {Zhang, Junbo and Zheng, Yu and Qi, Dekang},
	doi = {10.1609/aaai.v31i1.10735},
	journal = {Proceedings of the AAAI Conference on Artificial Intelligence},
	month = {Feb.},
	number = {1},
	title = {Deep Spatio-Temporal Residual Networks for Citywide Crowd Flows Prediction},
	url = {https://ojs.aaai.org/index.php/AAAI/article/view/10735},
	volume = {31},
	year = {2017},
	bdsk-url-1 = {https://ojs.aaai.org/index.php/AAAI/article/view/10735},
	bdsk-url-2 = {https://doi.org/10.1609/aaai.v31i1.10735}}


@article{Introcomputepower,
	author = {Sharmila Majumdar and Moeez M. Subhani and Benjamin Roullier and Ashiq Anjum and Rongbo Zhu},
	doi = {https://doi.org/10.1016/j.scs.2020.102500},
	issn = {2210-6707},
	journal = {Sustainable Cities and Society},
	keywords = {Smart and sustainable cities, Internet of Things (IOT), Traffic congestion, LSTM, Neural networks, Congestion propagation},
	pages = {102500},
	title = {Congestion prediction for smart sustainable cities using IoT and machine learning approaches},
	url = {https://www.sciencedirect.com/science/article/pii/S2210670720307198},
	volume = {64},
	year = {2021},
	bdsk-url-1 = {https://www.sciencedirect.com/science/article/pii/S2210670720307198},
	bdsk-url-2 = {https://doi.org/10.1016/j.scs.2020.102500}}

@article{Introdatavolume,
	article-number = {94},
	author = {Zantalis, Fotios and Koulouras, Grigorios and Karabetsos, Sotiris and Kandris, Dionisis},
	doi = {10.3390/fi11040094},
	issn = {1999-5903},
	journal = {Future Internet},
	number = {4},
	title = {A Review of Machine Learning and IoT in Smart Transportation},
	url = {https://www.mdpi.com/1999-5903/11/4/94},
	volume = {11},
	year = {2019},
	bdsk-url-1 = {https://www.mdpi.com/1999-5903/11/4/94},
	bdsk-url-2 = {https://doi.org/10.3390/fi11040094}}

@INPROCEEDINGS{IntroIoT,
  author={Swarnamugi, M. and Chinnaiyan, R.},
  booktitle={2018 Second International Conference on Computing Methodologies and Communication (ICCMC)}, 
  title={IoT Hybrid Computing Model for Intelligent Transportation System (ITS)}, 
  year={2018},
  volume={},
  number={},
  pages={802-806},
  doi={10.1109/ICCMC.2018.8487843}}

@book{4step,
  author    = {{Ortúzar}, Juan de Dios and {Willumsen}, Luis G.},
  title     = {Modelling Transport},
  edition   = {5th},
  year      = {2011},
  publisher = {Wiley},
  address   = {Chichester, UK},
  isbn      = {978-1-118-99443-1},
  url       = {https://www.wiley.com/en-us/Modelling+Transport%2C+5th+Edition-p-9781119242813},
}

@ARTICLE{GNN,
  author={Scarselli, Franco and Gori, Marco and Tsoi, Ah Chung and Hagenbuchner, Markus and Monfardini, Gabriele},
  journal={IEEE Transactions on Neural Networks}, 
  title={The Graph Neural Network Model}, 
  year={2009},
  volume={20},
  number={1},
  pages={61-80},
  doi={10.1109/TNN.2008.2005605}}

@article{GNNgentalintro,
  author = {Sanchez-Lengeling, Benjamin and Reif, Emily and Pearce, Adam and Wiltschko, Alexander B.},
  title = {A Gentle Introduction to Graph Neural Networks},
  journal = {Distill},
  year = {2021},
  note = {https://distill.pub/2021/gnn-intro},
  doi = {10.23915/distill.00033}
}


@article{GraphCast,
	author = {Remi Lam and Alvaro Sanchez-Gonzalez and Matthew Willson and Peter Wirnsberger and Meire Fortunato and Ferran Alet and Suman Ravuri and Timo Ewalds and Zach Eaton-Rosen and Weihua Hu and Alexander Merose and Stephan Hoyer and George Holland and Oriol Vinyals and Jacklynn Stott and Alexander Pritzel and Shakir Mohamed and Peter Battaglia},
	doi = {10.1126/science.adi2336},
	eprint = {https://www.science.org/doi/pdf/10.1126/science.adi2336},
	journal = {Science},
	number = {6677},
	pages = {1416-1421},
	title = {Learning skillful medium-range global weather forecasting},
	url = {https://www.science.org/doi/abs/10.1126/science.adi2336},
	volume = {382},
	year = {2023},
	bdsk-url-1 = {https://www.science.org/doi/abs/10.1126/science.adi2336},
	bdsk-url-2 = {https://doi.org/10.1126/science.adi2336}}

@ARTICLE{CNN,
  author={Lecun, Y. and Bottou, L. and Bengio, Y. and Haffner, P.},
  journal={Proceedings of the IEEE}, 
  title={Gradient-based learning applied to document recognition}, 
  year={1998},
  volume={86},
  number={11},
  pages={2278-2324},
  doi={10.1109/5.726791}}

@article{RNN,
    author = {Hochreiter, Sepp and Schmidhuber, Jürgen},
    title = "{Long Short-Term Memory}",
    journal = {Neural Computation},
    volume = {9},
    number = {8},
    pages = {1735-1780},
    year = {1997},
    month = {11},
    issn = {0899-7667},
    doi = {10.1162/neco.1997.9.8.1735},
    url = {https://doi.org/10.1162/neco.1997.9.8.1735},
    eprint = {https://direct.mit.edu/neco/article-pdf/9/8/1735/813796/neco.1997.9.8.1735.pdf},
}

@article{LSTM,
	author = {Alex Graves and J{\"u}rgen Schmidhuber},
	doi = {https://doi.org/10.1016/j.neunet.2005.06.042},
	issn = {0893-6080},
	journal = {Neural Networks},
	note = {IJCNN 2005},
	number = {5},
	pages = {602-610},
	title = {Framewise phoneme classification with bidirectional LSTM and other neural network architectures},
	url = {https://www.sciencedirect.com/science/article/pii/S0893608005001206},
	volume = {18},
	year = {2005},
	bdsk-url-1 = {https://www.sciencedirect.com/science/article/pii/S0893608005001206},
	bdsk-url-2 = {https://doi.org/10.1016/j.neunet.2005.06.042}}

@misc{GRU,
      title={Learning Phrase Representations using RNN Encoder-Decoder for Statistical Machine Translation}, 
      author={Kyunghyun Cho and Bart van Merrienboer and Caglar Gulcehre and Dzmitry Bahdanau and Fethi Bougares and Holger Schwenk and Yoshua Bengio},
      year={2014},
      eprint={1406.1078},
      archivePrefix={arXiv},
      primaryClass={cs.CL}
}

@misc{Residual,
      title={Deep Residual Learning for Image Recognition}, 
      author={Kaiming He and Xiangyu Zhang and Shaoqing Ren and Jian Sun},
      year={2015},
      eprint={1512.03385},
      archivePrefix={arXiv},
      primaryClass={cs.CV}
}

@book{DCM, place={Cambridge}, edition={2}, title={Discrete Choice Methods with Simulation}, DOI={10.1017/CBO9780511805271}, publisher={Cambridge University Press}, author={Train, Kenneth E.}, year={2009}}

@article{GNN4TFreview,
   title={Graph neural network for traffic forecasting: A survey},
   volume={207},
   ISSN={0957-4174},
   url={http://dx.doi.org/10.1016/j.eswa.2022.117921},
   DOI={10.1016/j.eswa.2022.117921},
   journal={Expert Systems with Applications},
   publisher={Elsevier BV},
   author={Jiang, Weiwei and Luo, Jiayun},
   year={2022},
   month=nov, pages={117921} }


@article{TFflowReview,
	author = {Boris Medina-Salgado and Eddy S{\'a}nchez-DelaCruz and Pilar Pozos-Parra and Javier E. Sierra},
	doi = {https://doi.org/10.1016/j.suscom.2022.100739},
	issn = {2210-5379},
	journal = {Sustainable Computing: Informatics and Systems},
	keywords = {Forecasting, Urban traffic flow, Review, Machine learning, Deep learning},
	pages = {100739},
	title = {Urban traffic flow prediction techniques: A review},
	url = {https://www.sciencedirect.com/science/article/pii/S2210537922000725},
	volume = {35},
	year = {2022},
	bdsk-url-1 = {https://www.sciencedirect.com/science/article/pii/S2210537922000725},
	bdsk-url-2 = {https://doi.org/10.1016/j.suscom.2022.100739}}

@INPROCEEDINGS{Tao,
  author={Tao, Yanjie and Sun, Peng and Boukerche, Azzedine},
  booktitle={2019 IEEE Wireless Communications and Networking Conference (WCNC)}, 
  title={A Novel Travel-Delay Aware Short-Term Vehicular Traffic Flow Prediction Scheme for VANET}, 
  year={2019},
  volume={},
  number={},
  pages={1-6},
  keywords={Roads;Predictive models;Autoregressive processes;Adaptation models;Delays;Vehicular ad hoc networks;Computational modeling;Delay-based Spatial-temporal ARMA;Short-term traffic flow prediction;Vehicular ad-hoc network},
  doi={10.1109/WCNC.2019.8885921}}


@misc{GCN,
      title={Spectral Networks and Locally Connected Networks on Graphs}, 
      author={Joan Bruna and Wojciech Zaremba and Arthur Szlam and Yann LeCun},
      year={2014},
      eprint={1312.6203},
      archivePrefix={arXiv},
      primaryClass={cs.LG}
}

@misc{ChebNet,
      title={Convolutional Neural Networks on Graphs with Fast Localized Spectral Filtering}, 
      author={Michaël Defferrard and Xavier Bresson and Pierre Vandergheynst},
      year={2017},
      eprint={1606.09375},
      archivePrefix={arXiv},
      primaryClass={cs.LG}
}

@misc{GCNsemisupervised,
      title={Semi-Supervised Classification with Graph Convolutional Networks}, 
      author={Thomas N. Kipf and Max Welling},
      year={2017},
      eprint={1609.02907},
      archivePrefix={arXiv},
      primaryClass={cs.LG}
}

@inproceedings{STGCN, series={IJCAI-2018},
   title={Spatio-Temporal Graph Convolutional Networks: A Deep Learning Framework for Traffic Forecasting},
   url={http://dx.doi.org/10.24963/ijcai.2018/505},
   DOI={10.24963/ijcai.2018/505},
   booktitle={Proceedings of the Twenty-Seventh International Joint Conference on Artificial Intelligence},
   publisher={International Joint Conferences on Artificial Intelligence Organization},
   author={Yu, Bing and Yin, Haoteng and Zhu, Zhanxing},
   year={2018},
   month=jul, collection={IJCAI-2018} }


@inproceedings{Attention,
	author = {Vaswani, Ashish and Shazeer, Noam and Parmar, Niki and Uszkoreit, Jakob and Jones, Llion and Gomez, Aidan N and Kaiser, \L ukasz and Polosukhin, Illia},
	booktitle = {Advances in Neural Information Processing Systems},
	editor = {I. Guyon and U. Von Luxburg and S. Bengio and H. Wallach and R. Fergus and S. Vishwanathan and R. Garnett},
	publisher = {Curran Associates, Inc.},
	title = {Attention is All you Need},
	url = {https://proceedings.neurips.cc/paper_files/paper/2017/file/3f5ee243547dee91fbd053c1c4a845aa-Paper.pdf},
	volume = {30},
	year = {2017},
	bdsk-url-1 = {https://proceedings.neurips.cc/paper_files/paper/2017/file/3f5ee243547dee91fbd053c1c4a845aa-Paper.pdf}}

@misc{GAT,
      title={Graph Attention Networks}, 
      author={Petar Veličković and Guillem Cucurull and Arantxa Casanova and Adriana Romero and Pietro Liò and Yoshua Bengio},
      year={2018},
      eprint={1710.10903},
      archivePrefix={arXiv},
      primaryClass={stat.ML}
}

@misc{AGCRN,
      title={Adaptive Graph Convolutional Recurrent Network for Traffic Forecasting}, 
      author={Lei Bai and Lina Yao and Can Li and Xianzhi Wang and Can Wang},
      year={2020},
      eprint={2007.02842},
      archivePrefix={arXiv},
      primaryClass={cs.LG}
}

@ARTICLE{STGAT,
  author={Kong, Xiangyuan and Xing, Weiwei and Wei, Xiang and Bao, Peng and Zhang, Jian and Lu, Wei},
  journal={IEEE Access}, 
  title={STGAT: Spatial-Temporal Graph Attention Networks for Traffic Flow Forecasting}, 
  year={2020},
  volume={8},
  number={},
  pages={134363-134372},
  keywords={Forecasting;Convolution;Predictive models;Neural networks;Roads;Task analysis;Machine learning;Traffic flow forecasting;spatial-temporal graph neural networks;intelligent transportation systems},
  doi={10.1109/ACCESS.2020.3011186}}

@article{blackbox,
author = {Lipton, Zachary C.},
title = {The Mythos of Model Interpretability: In machine learning, the concept of interpretability is both important and slippery.},
year = {2018},
issue_date = {May-June 2018},
publisher = {Association for Computing Machinery},
address = {New York, NY, USA},
volume = {16},
number = {3},
issn = {1542-7730},
url = {https://doi.org/10.1145/3236386.3241340},
doi = {10.1145/3236386.3241340},
abstract = {Supervised machine-learning models boast remarkable predictive capabilities. But can you trust your model? Will it work in deployment? What else can it tell you about the world?},
journal = {Queue},
month = {jun},
pages = {31–57},
numpages = {27}
}

@article{explainability,
	author = {Weiping Ding and Mohamed Abdel-Basset and Hossam Hawash and Ahmed M. Ali},
	doi = {https://doi.org/10.1016/j.ins.2022.10.013},
	issn = {0020-0255},
	journal = {Information Sciences},
	keywords = {Black-box, White-box, Explainable AI, Responsible AI, Machine learning, Deep learning},
	pages = {238-292},
	title = {Explainability of artificial intelligence methods, applications and challenges: A comprehensive survey},
	url = {https://www.sciencedirect.com/science/article/pii/S002002552201132X},
	volume = {615},
	year = {2022},
	bdsk-url-1 = {https://www.sciencedirect.com/science/article/pii/S002002552201132X},
	bdsk-url-2 = {https://doi.org/10.1016/j.ins.2022.10.013}}

@inproceedings{GNNExplainer,
	author = {Ying, Zhitao and Bourgeois, Dylan and You, Jiaxuan and Zitnik, Marinka and Leskovec, Jure},
	booktitle = {Advances in Neural Information Processing Systems},
	editor = {H. Wallach and H. Larochelle and A. Beygelzimer and F. d\textquotesingle Alch\'{e}-Buc and E. Fox and R. Garnett},
	publisher = {Curran Associates, Inc.},
	title = {GNNExplainer: Generating Explanations for Graph Neural Networks},
	url = {https://proceedings.neurips.cc/paper_files/paper/2019/file/d80b7040b773199015de6d3b4293c8ff-Paper.pdf},
	volume = {32},
	year = {2019},
	bdsk-url-1 = {https://proceedings.neurips.cc/paper_files/paper/2019/file/d80b7040b773199015de6d3b4293c8ff-Paper.pdf}}

@inproceedings{PGExplainer,
	author = {Luo, Dongsheng and Cheng, Wei and Xu, Dongkuan and Yu, Wenchao and Zong, Bo and Chen, Haifeng and Zhang, Xiang},
	booktitle = {Advances in Neural Information Processing Systems},
	editor = {H. Larochelle and M. Ranzato and R. Hadsell and M.F. Balcan and H. Lin},
	pages = {19620--19631},
	publisher = {Curran Associates, Inc.},
	title = {Parameterized Explainer for Graph Neural Network},
	url = {https://proceedings.neurips.cc/paper_files/paper/2020/file/e37b08dd3015330dcbb5d6663667b8b8-Paper.pdf},
	volume = {33},
	year = {2020},
	bdsk-url-1 = {https://proceedings.neurips.cc/paper_files/paper/2020/file/e37b08dd3015330dcbb5d6663667b8b8-Paper.pdf}}

@article{GraphMask,
  author       = {Michael Sejr Schlichtkrull and
                  Nicola De Cao and
                  Ivan Titov},
  title        = {Interpreting Graph Neural Networks for {NLP} With Differentiable Edge
                  Masking},
  journal      = {CoRR},
  volume       = {abs/2010.00577},
  year         = {2020},
  url          = {https://arxiv.org/abs/2010.00577},
  eprinttype    = {arXiv},
  eprint       = {2010.00577},
  timestamp    = {Mon, 12 Oct 2020 17:53:10 +0200},
  biburl       = {https://dblp.org/rec/journals/corr/abs-2010-00577.bib},
  bibsource    = {dblp computer science bibliography, https://dblp.org}
}

@article{Lasso,
 ISSN = {00359246},
 URL = {http://www.jstor.org/stable/2346178},
 author = {Robert Tibshirani},
 journal = {Journal of the Royal Statistical Society. Series B (Methodological)},
 number = {1},
 pages = {267--288},
 publisher = {[Royal Statistical Society, Wiley]},
 title = {Regression Shrinkage and Selection via the Lasso},
 urldate = {2024-04-05},
 volume = {58},
 year = {1996}
}

@article{Ridge,
 ISSN = {00401706},
 URL = {http://www.jstor.org/stable/1267351},
 abstract = {In multiple regression it is shown that parameter estimates based on minimum residual sum of squares have a high probability of being unsatisfactory, if not incorrect, if the prediction vectors are not orthogonal. Proposed is an estimation procedure based on adding small positive quantities to the diagonal of X′X. Introduced is the ridge trace, a method for showing in two dimensions the effects of nonorthogonality. It is then shown how to augment X′X to obtain biased estimates with smaller mean square error.},
 author = {Arthur E. Hoerl and Robert W. Kennard},
 journal = {Technometrics},
 number = {1},
 pages = {55--67},
 publisher = {[Taylor & Francis, Ltd., American Statistical Association, American Society for Quality]},
 title = {Ridge Regression: Biased Estimation for Nonorthogonal Problems},
 urldate = {2024-04-05},
 volume = {12},
 year = {1970}
}


@article{GarciaSiguenza2023,
	author = {Javier Garc{\'\i}a-Sig{\"u}enza and Faraon Llorens-Largo and Leandro Tortosa and Jose F. Vicent},
	doi = {https://doi.org/10.1016/j.ins.2023.119320},
	issn = {0020-0255},
	journal = {Information Sciences},
	keywords = {Graph neural networks, Deep learning, Data analysis, Explainability, Traffic flow},
	pages = {119320},
	title = {Explainability techniques applied to road traffic forecasting using Graph Neural Network models},
	url = {https://www.sciencedirect.com/science/article/pii/S0020025523009052},
	volume = {645},
	year = {2023},
	bdsk-url-1 = {https://www.sciencedirect.com/science/article/pii/S0020025523009052},
	bdsk-url-2 = {https://doi.org/10.1016/j.ins.2023.119320}}

@article{Unboxing,
	author = {Mathias Niemann Tygesen and Francisco Camara Pereira and Filipe Rodrigues},
	doi = {https://doi.org/10.1016/j.trc.2022.103946},
	issn = {0968-090X},
	journal = {Transportation Research Part C: Emerging Technologies},
	keywords = {Graph neural networks, Spatio-temporal prediction, Demand prediction, Link based speed prediction, Neural Relational Inference},
	pages = {103946},
	title = {Unboxing the graph: Towards interpretable graph neural networks for transport prediction through neural relational inference},
	url = {https://www.sciencedirect.com/science/article/pii/S0968090X2200359X},
	volume = {146},
	year = {2023},
	bdsk-url-1 = {https://www.sciencedirect.com/science/article/pii/S0968090X2200359X},
	bdsk-url-2 = {https://doi.org/10.1016/j.trc.2022.103946}}

@article{vehicle_ownership,
author = {Joyce Dargay and Dermot Gately and Martin Sommer},
title ={Vehicle Ownership and Income Growth, Worldwide: 1960-2030},
journal = {The Energy Journal},
volume = {28},
number = {4},
pages = {143-170},
year = {2007},
doi = {10.5547/ISSN0195-6574-EJ-Vol28-No4-7},
URL = {https://doi.org/10.5547/ISSN0195-6574-EJ-Vol28-No4-7},
eprint = {https://doi.org/10.5547/ISSN0195-6574-EJ-Vol28-No4-7}
}

@misc{govuk_transport_2022,
  title = {Transport Statistics Great Britain 2022: Domestic Travel},
  author = {{UK Department for Transport}},
  year = {2023},
  url = {https://www.gov.uk/government/statistics/transport-statistics-great-britain-2023/transport-statistics-great-britain-2022-domestic-travel},
  note = {Accessed: 2024-12-06}
}

@techreport{oecd_transport_2023,
  title        = {Household transport choices: New empirical evidence and policy implications for sustainable behaviour},
  author       = {Tikoudis, Ioannis and Papu Carrone, Andrea and Mba Mebiame, Rose and Lamhauge, Nicolina and Hassett, Katherine and Bystrom, Olof},
  year         = {2024},
  series       = {OECD Environment Working Papers},
  number       = {246},
  institution  = {OECD Publishing},
  address      = {Paris},
  doi          = {10.1787/0e8469ed-en},
  url          = {https://doi.org/10.1787/0e8469ed-en}
}

@misc{ORS,
  title = {OpenRouteService Directions API},
  author = {{HeiGIT - Heidelberg Institute for Geoinformation Technology}},
  year = {2024},
  url = {https://giscience.github.io/openrouteservice/api-reference/endpoints/directions/},
  note = {Accessed: 2024-12-06}
}

@misc{national_highways,
  author = {{National Highways}},
  title        = {National Highways Strategic Road Network},
  year = {2023},
  howpublished = {\url{https://nationalhighways.co.uk/our-roads/roads-we-manage/}},
  note         = {Accessed: 2024-12-16}
}

@misc{nomis_employment_bres,
  author = {{Office for National Statistics}},
  title        = {Business Register and Employment Survey (BRES)},
  year         = {2015-2022},
  howpublished = {\url{https://www.nomisweb.co.uk/sources/bres}}
}

@misc{nomis_population_estimates,
  author = {{Office for National Statistics}},
  title        = {Population Estimates - Small Area (2021 Based)},
  year         = {2011-2022},
  howpublished = {\url{https://www.nomisweb.co.uk/sources/pest}}
}

@misc{LSOAboundary2021,
  author       = {{Office for National Statistics}},
  title        = {{Lower Layer Super Output Areas (December 2021) Boundaries EW BFC (V10)}},
  year         = {2024},
  month        = {July},
  version      = {V10},
  howpublished = {Accessed via REST URL of Feature Access Service: \url{https://services1.arcgis.com/ESMARspQHYMw9BZ9/arcgis/rest/services/Lower_layer_Super_Output_Areas_December_2021_Boundaries_EW_BFC_V10/FeatureServer}},
  publisher    = {{Office for National Statistics}},
  keywords     = {Lower Layer Super Output Areas, Boundaries, England and Wales, Census Data, Geospatial Data},
}

@misc{LSOAboundary2011,
  author       = {{Office for National Statistics}},
  title        = {{Lower Layer Super Output Areas (December 2011) Boundaries EW BFC (V3)}},
  year         = {2011},
  version      = {V3},
  howpublished = {Accessed via REST URL of ArcGIS for INSPIRE Feature Download Service: \url{https://dservices1.arcgis.com/ESMARspQHYMw9BZ9/arcgis/services/Lower_layer_Super_Output_Areas_Dec_2011_Boundaries_Full_Clipped_BFC_EW_V3/WFSServer?service=wfs&request=getcapabilities}},
  publisher    = {{Office for National Statistics}},
  keywords     = {Lower Layer Super Output Areas, Boundaries, England and Wales, Census Data, Geospatial Data},
}

@misc{UKboundary2023,
  title        = {{Countries (December 2023) Boundaries UK BFC}},
  author       = {{Office for National Statistics}},
  howpublished = {\url{https://geoportal.statistics.gov.uk/datasets/ons::countries-december-2023-boundaries-uk-bfc-2}},
  year         = {2024},
  note = {Accessed: 2024-12-22}
}

@misc{geofabrik,
  author = {{Geofabrik GmbH and OpenStreetMap Contributors}},
  title = {OpenStreetMap Data Extracts: United Kingdom},
  year = {2022},
  howpublished = {\url{https://download.geofabrik.de/europe/united-kingdom.html#}},
  note = {Accessed: 2025-07-03}
}

@article{DeepGravity,
  author = {Filippo Simini and Gianni Barlacchi and Massimilano Luca and Luca Pappalardo},
  title = {A Deep Gravity Model for Mobility Flows Generation},
  journal = {Nature Communications},
  volume = {12},
  number = {1},
  pages = {6576},
  year = {2021},
  doi = {10.1038/s41467-021-26752-4},
  url = {https://doi.org/10.1038/s41467-021-26752-4}
}

@misc{NationalHighways2024,
  author = {{National Highways}},
  title = {National Highways: Managing England's Strategic Road Network},
  year = {2024},
  howpublished = {\url{https://nationalhighways.co.uk/}},
  note = {Accessed: 2024-12-21}
}

@misc{TRIS2024,
  author = {{National Highways}},
  title = {Traffic Information System (TRIS)},
  year = {2024},
  howpublished = {\url{https://webtris.highwaysengland.co.uk/api/swagger/ui/index}},
  note = {Accessed: 2024-12-21}
}

@inproceedings{GEH,
  author = {Olga Feldman},
  title = {The GEH Measure and Quality of the Highway Assignment Models},
  year = {2012},
  organization = {Association for European Transport and Contributors},
  address = {London, UK},
  url = {https://aetransport.org/public/downloads/V7AGa/5664-5218a2370407f.pdf},
  note = {Presented at the European Transport Conference 2012}
}

@ARTICLE{PFNet,
  author={Wang, Chen and Zuo, Kaizhong and Zhang, Shaokun and Lei, Hanwen and Hu, Peng and Shen, Zhangyi and Wang, Rui and Zhao, Peize},
  journal={IEEE Transactions on Intelligent Transportation Systems}, 
  title={PFNet: Large-Scale Traffic Forecasting With Progressive Spatio-Temporal Fusion}, 
  year={2023},
  volume={24},
  number={12},
  pages={14580-14597},
  doi={10.1109/TITS.2023.3296697}}

@article{ReviewArchitecture,
  author = {Peng, Lilan and Liao, Xuehua and Li, Tianrui and Guo, Xiangyu and Wang, Xiu},
  title = {An Overview Based on the Overall Architecture of Traffic Forecasting},
  journal = {Data Science and Engineering},
  volume = {9},
  number = {3},
  pages = {341--359},
  year = {2024},
  doi = {10.1007/s41019-024-00246-x},
  url = {https://doi.org/10.1007/s41019-024-00246-x}
}

@inproceedings{ConvLSTM,
author = {Yao, Huaxiu and Wu, Fei and Ke, Jintao and Tang, Xianfeng and Jia, Yitian and Lu, Siyu and Gong, Pinghua and Ye, Jieping and Chuxing, Didi and Li, Zhenhui},
title = {Deep multi-view spatial-temporal network for taxi demand prediction},
year = {2018},
isbn = {978-1-57735-800-8},
publisher = {AAAI Press},
booktitle = {Proceedings of the Thirty-Second AAAI Conference on Artificial Intelligence and Thirtieth Innovative Applications of Artificial Intelligence Conference and Eighth AAAI Symposium on Educational Advances in Artificial Intelligence},
articleno = {316},
numpages = {8},
location = {New Orleans, Louisiana, USA},
series = {AAAI'18/IAAI'18/EAAI'18}
}

@article{MetroKG,
author = {Wang, Shun and Lv, Yimei and Peng, Yuan and Piao, Xinglin and Zhang, Yong},
title = {Metro Traffic Flow Prediction via Knowledge Graph and Spatiotemporal Graph Neural Network},
journal = {Journal of Advanced Transportation},
volume = {2022},
number = {1},
pages = {2348375},
doi = {https://doi.org/10.1155/2022/2348375},
url = {https://onlinelibrary.wiley.com/doi/abs/10.1155/2022/2348375},
eprint = {https://onlinelibrary.wiley.com/doi/pdf/10.1155/2022/2348375},
year = {2022}
}

@inproceedings{girshick2015fast,
  title={Fast R-CNN},
  author={Girshick, Ross},
  booktitle={Proceedings of the IEEE international conference on computer vision},
  pages={1440--1448},
  year={2015}
}

@article{SGEH,
author = {Markus Friedrich and Eric Pestel and Christian Schiller and Robert Simon},
title ={Scalable GEH: A Quality Measure for Comparing Observed and Modeled Single Values in a Travel Demand Model Validation},
journal = {Transportation Research Record},
volume = {2673},
number = {4},
pages = {722-732},
year = {2019},
doi = {10.1177/0361198119838849},
URL = {https://doi.org/10.1177/0361198119838849},
eprint = {https://doi.org/10.1177/0361198119838849}
}

@article{GEH_super,
author = {Martin Esugo and Olivier Haas and Qian Lu},
title ={Hybrid Deep-Learning Approach with Geoffrey E. Havers-Based Loss Function and Evaluation Metric for Multilocation Traffic-Flow Forecasting},
journal = {Transportation Research Record},
volume = {0},
number = {0},
pages = {03611981241274645},
year = {0},
doi = {10.1177/03611981241274645},
URL = {https://doi.org/10.1177/03611981241274645},
eprint = {https://doi.org/10.1177/03611981241274645}
}

@misc{istanbul,
          author = {James Njiraini {Gachanja}},
           title = {Towards Integrated Land Use and Transport Modelling: Evaluating Accuracy of the Four Step Transport Model- the Case of Istanbul, Turkey},
            year = {2010},
             url = {http://essay.utwente.nl/90760/}
}

@article{shenzhong,
  title = {Long Traffic Jams Greet Hong Kong Tourists Trying Out New Shenzhen-Zhongshan Link},
  author = {South China Morning Post},
  year = {2024},
  url = {https://www.scmp.com/news/hong-kong/transport/article/3268654/long-traffic-jams-greet-hong-kong-tourists-trying-out-new-shenzhen-zhongshan-link},
  note = {Accessed: 2025-04-28},
  journal = {South China Morning Post}
}

@misc{surrogate,
      title={Development of a graph neural network surrogate for travel demand modelling}, 
      author={Nikita Makarov and Santhanakrishnan Narayanan and Constantinos Antoniou},
      year={2025},
      eprint={2408.07726},
      archivePrefix={arXiv},
      primaryClass={cs.LG},
      url={https://arxiv.org/abs/2408.07726}, 
}

@article{ZhangJ1,
title = {Physics-informed deep learning for traffic state estimation based on the traffic flow model and computational graph method},
journal = {Information Fusion},
volume = {101},
pages = {101971},
year = {2024},
issn = {1566-2535},
doi = {https://doi.org/10.1016/j.inffus.2023.101971},
url = {https://www.sciencedirect.com/science/article/pii/S1566253523002877},
author = {Jinlei Zhang and Shuai Mao and Lixing Yang and Wei Ma and Shukai Li and Ziyou Gao}
}

@article{ZhangJ2,
title = {Physics Guided Deep Learning-Based Model for Short-Term Origin–Destination Demand Prediction in Urban Rail Transit Systems Under Pandemic},
journal = {Engineering},
volume = {41},
pages = {276-296},
year = {2024},
issn = {2095-8099},
doi = {https://doi.org/10.1016/j.eng.2024.04.020},
url = {https://www.sciencedirect.com/science/article/pii/S2095809924002637},
author = {Shuxin Zhang and Jinlei Zhang and Lixing Yang and Feng Chen and Shukai Li and Ziyou Gao}
}

@article{ZhangJ3,
title = {EF-former for short-term passenger flow prediction during large-scale events in urban rail transit systems},
journal = {Information Fusion},
volume = {117},
pages = {102916},
year = {2025},
issn = {1566-2535},
doi = {https://doi.org/10.1016/j.inffus.2024.102916},
url = {https://www.sciencedirect.com/science/article/pii/S1566253524006948},
author = {Jinlei Zhang and Shuai Mao and Shuxin Zhang and Jiateng Yin and Lixing Yang and Ziyou Gao}
}

@article{ZhangJ4,
  author    = {Jinlei Zhang and Shuxin Zhang and Haobo Zhao and Yongjie Yang and Maohan Liang},
  title     = {Multi-frequency spatial-temporal graph neural network for short-term metro OD demand prediction during public health emergencies},
  journal   = {Transportation},
  year      = {2025},
  doi       = {10.1007/s11116-025-10582-0},
  url       = {https://doi.org/10.1007/s11116-025-10582-0}
}

@article{ZhangJ5,
  author    = {Hao Qiu and Jinlei Zhang and Lixing Yang and Kuo Han and Xiaobao Yang and Ziyou Gao},
  title     = {Spatial–temporal multi-task learning for short-term passenger inflow and outflow prediction on holidays in urban rail transit systems},
  journal   = {Transportation},
  year      = {2025},
  doi       = {10.1007/s11116-025-10583-z},
  url       = {https://doi.org/10.1007/s11116-025-10583-z}
}

@article{ref1,
title = {Analyzing the effects of streetscape and land use on urban accidents and predicting future accidents by using machine learning algorithms (case study: Mashhad)},
journal = {Heliyon},
volume = {10},
number = {13},
pages = {e33346},
year = {2024},
issn = {2405-8440},
doi = {https://doi.org/10.1016/j.heliyon.2024.e33346},
url = {https://www.sciencedirect.com/science/article/pii/S2405844024093770},
author = {Seyed Amir Mohammad Bagheri and Barat Mojaradi and Neda Kamboozia and Mohsen Faizi}
}

@ARTICLE{ref2,
  author={Zuo, Changqi and Zhang, Xu and Zhao, Gen and Yan, Liang},
  journal={IEEE Transactions on Emerging Topics in Computational Intelligence}, 
  title={PCR: A Parallel Convolution Residual Network for Traffic Flow Prediction}, 
  year={2025},
  volume={},
  number={},
  pages={1-12},
  doi={10.1109/TETCI.2025.3525656}
}


@article{ref3, title={Fusing Visual Quantified Features for Heterogeneous Traffic Flow Prediction}, volume={36}, url={https://traffic2.fpz.hr/index.php/PROMTT/article/view/667}, DOI={10.7307/ptt.v36i6.667}, number={6}, journal={Promet - Traffic&amp;Transportation}, author={WANG, Qinyang and CHEN, Jing and SONG, Ying and LI, Xiaodong and XU, Wenqiang}, year={2024}, month={Dec.}, pages={1068–1077} }


@Article{ExternalApp_crime,
AUTHOR = {Sui, Jinguang and Chen, Peng and Gu, Haishuo},
TITLE = {Deep Spatio-Temporal Graph Attention Network for Street-Level 110 Call Incident Prediction},
JOURNAL = {Applied Sciences},
VOLUME = {14},
YEAR = {2024},
NUMBER = {20},
ARTICLE-NUMBER = {9334},
URL = {https://www.mdpi.com/2076-3417/14/20/9334},
ISSN = {2076-3417},
DOI = {10.3390/app14209334}
}

@article{ExternalApp_trafficviolation,
  author    = {Yuquan Zhou and Yingzhi Wang and Feng Zhang and Hongye Zhou and Keran Sun and Yuhan Yu},
  title     = {GATR: A Road Network Traffic Violation Prediction Method Based on Graph Attention Network},
  journal   = {International Journal of Environmental Research and Public Health},
  year      = {2023},
  volume    = {20},
  number    = {4},
  pages     = {3432},
  doi       = {10.3390/ijerph20043432},
  url       = {https://doi.org/10.3390/ijerph20043432},
  issn      = {1660-4601},
  pmid      = {36834124},
  publisher = {MDPI}
}

@article{ExternalApp_accidents,
title = {Analyzing the effects of streetscape and land use on urban accidents and predicting future accidents by using machine learning algorithms (case study: Mashhad)},
journal = {Heliyon},
volume = {10},
number = {13},
pages = {e33346},
year = {2024},
issn = {2405-8440},
doi = {https://doi.org/10.1016/j.heliyon.2024.e33346},
url = {https://www.sciencedirect.com/science/article/pii/S2405844024093770},
author = {Seyed Amir Mohammad Bagheri and Barat Mojaradi and Neda Kamboozia and Mohsen Faizi},
keywords = {Land Use, Streetscape, Machine Learning, Urban Accident Modeling, Safety}
}


@article{osmnx,
  author    = {Geoff Boeing},
  title     = {OSMnx: A Python package to work with graph-theoretic OpenStreetMap street networks},
  journal   = {Journal of Open Source Software},
  year      = {2017},
  volume    = {2},
  number    = {12},
  pages     = {215},
  doi       = {10.21105/joss.00215},
  url       = {https://doi.org/10.21105/joss.00215}
}

@misc{pyrosm,
  author    = {Henrikki Tenkanen and pyrosm contributors},
  title     = {Pyrosm: Read OpenStreetMap data from Protocolbuffer Binary Format files into GeoPandas GeoDataFrames},
  howpublished = {\url{https://pyrosm.readthedocs.io/en/latest/}},
  year      = {2020},
  note      = {Version X.Y; accessed: 2025-10-19}
}

@article{airpollutionandhealthrisk,
title = {Air pollution and health risks due to vehicle traffic},
journal = {Science of The Total Environment},
volume = {450-451},
pages = {307-316},
year = {2013},
issn = {0048-9697},
doi = {https://doi.org/10.1016/j.scitotenv.2013.01.074},
url = {https://www.sciencedirect.com/science/article/pii/S0048969713001290},
author = {Kai Zhang and Stuart Batterman},
keywords = {Congestion, Morbidity, Mortality, NO, Risk assessment, Traffic-related air pollution},
}

@article{trafficvolumedecisionmaking,
author = {Litman, Todd},
year = {2001},
month = {04},
pages = {38-47},
title = {Generated traffic: Implications for transport planning},
volume = {71},
journal = {ITE Journal (Institute of Transportation Engineers)}
}

@article{airquality,
title = {Can traffic management strategies improve urban air quality? A review of the evidence},
journal = {Journal of Transport and Health},
volume = {7},
pages = {111-124},
year = {2017},
issn = {2214-1405},
doi = {https://doi.org/10.1016/j.jth.2017.08.001},
url = {https://www.sciencedirect.com/science/article/pii/S2214140517301330},
author = {Alexander York Bigazzi and Mathieu Rouleau},
keywords = {Traffic management, Travel demand management, Emissions, Air quality, Air pollution, Exposure},
}

@article{emission,
title = {Impact of traffic volume and composition on the air quality and pedestrian exposure in urban street canyon},
journal = {Atmospheric Environment},
volume = {98},
pages = {260-270},
year = {2014},
issn = {1352-2310},
doi = {https://doi.org/10.1016/j.atmosenv.2014.08.073},
url = {https://www.sciencedirect.com/science/article/pii/S1352231014006840},
author = {Agata Rakowska and Ka Chun Wong and Thomas Townsend and Ka Lok Chan and Dane Westerdahl and Simon Ng and Griša Močnik and Luka Drinovec and Zhi Ning},
keywords = {Urban transport, Street canyon, Black carbon, Ultrafine particles, Roadside pedestrian},
}

@article{shorttermtrafficforecasting,
title = {Short-term traffic forecasting: Where we are and where we’re going},
journal = {Transportation Research Part C: Emerging Technologies},
volume = {43},
pages = {3-19},
year = {2014},
note = {Special Issue on Short-term Traffic Flow Forecasting},
issn = {0968-090X},
doi = {https://doi.org/10.1016/j.trc.2014.01.005},
url = {https://www.sciencedirect.com/science/article/pii/S0968090X14000096},
author = {Eleni I. Vlahogianni and Matthew G. Karlaftis and John C. Golias},
keywords = {Short-term traffic, Prediction models, Intelligent Transportation Systems, Responsive algorithms, Time series analysis, Computational intelligence},
}

@article{whytraditionalforecastingfail,
title = {Sustaining the relevance of transportation planning and forecasting in a fast-changing world},
journal = {Transport Policy},
volume = {168},
pages = {279-287},
year = {2025},
issn = {0967-070X},
doi = {https://doi.org/10.1016/j.tranpol.2025.04.019},
url = {https://www.sciencedirect.com/science/article/pii/S0967070X25001611},
author = {Steven E. Polzin and Irfan Batur and Ram M. Pendyala},
keywords = {Transportation planning, Forecasting, COVID-19 pandemic, Travel behavior}
}

@article{callforimprovement,
doi = {10.1088/2516-1083/ac86b5},
url = {https://doi.org/10.1088/2516-1083/ac86b5},
year = {2022},
month = {aug},
publisher = {IOP Publishing},
volume = {4},
number = {4},
pages = {043002},
author = {Yeh, Sonia and Gil, Jorge and Kyle, Page and Kishimoto, Paul and Cazzola, Pierpaolo and Craglia, Matteo and Edelenbosch, Oreane and Fragkos, Panagiotis and Fulton, Lew and Liao, Yuan and Martinez, Luis and McCollum, David L and Miller, Joshua and Pereira, Rafael H M and Teter, Jacob},
title = {Improving future travel demand projections: a pathway with an open science interdisciplinary approach},
journal = {Progress in Energy},
}

@book{IPCC2022_Mitigation,
  title        = {Climate Change 2022: Mitigation of Climate Change. Contribution of Working Group III to the Sixth Assessment Report of the Intergovernmental Panel on Climate Change},
  editor       = {P.~R. Shukla and J.~Skea and R.~Slade and A.~Al~Khourdajie and R.~van~Diemen and D.~McCollum and M.~Pathak and S.~Some and P.~Vyas and R.~Fradera and M.~Belkacemi and A.~Hasija and G.~Lisboa and S.~Luz and J.~Malley},
  publisher    = {Cambridge University Press},
  address      = {Cambridge, UK and New York, NY, USA},
  year         = {2022},
  url          = {https://www.ipcc.ch/report/ar6/wg3/},
  note         = {Working Group III Contribution to the Sixth Assessment Report of the Intergovernmental Panel on Climate Change},
  doi          = {10.1017/9781009157926},
}

@article{4stepshortcomings,
author = {Mladenovic, Milos and Trifunovic, Aleksandar},
year = {2014},
month = {01},
pages = {},
title = {The Shortcomings of the Conventional Four Step Travel Demand Forecasting Process},
journal = {Journal of Road and Traffic Engineering}
}

@article{4stepcalibration,
  author    = {Najmi, Ali and Rashidi, Taha H. and Vaughan, James and Miller, Eric J.},
  title     = {Calibration of large-scale transport planning models: a structured approach},
  journal   = {Transportation},
  year      = {2020},
  volume    = {47},
  number    = {4},
  pages     = {1867--1905},
  doi       = {10.1007/s11116-019-10018-6},
}

@article{assignmentreplacementgat,
title = {Use of graph attention networks for traffic assignment in a large number of network scenarios},
journal = {Transportation Research Part C: Emerging Technologies},
volume = {171},
pages = {104997},
year = {2025},
issn = {0968-090X},
doi = {https://doi.org/10.1016/j.trc.2025.104997},
url = {https://www.sciencedirect.com/science/article/pii/S0968090X25000014},
author = {Xiuyu Hu and Chi Xie},
keywords = {Traffic assignment, Graph attention network, Machine learning, Traffic flow prediction},
}

@Article{modechoicereplacement,
AUTHOR = {Kalantari, Hannaneh Abdollahzadeh and Sabouri, Sadegh and Brewer, Simon and Ewing, Reid and Tian, Guang},
TITLE = {Machine Learning in Mode Choice Prediction as Part of MPOs’ Regional Travel Demand Models: Is It Time for Change?},
JOURNAL = {Sustainability},
VOLUME = {17},
YEAR = {2025},
NUMBER = {8},
ARTICLE-NUMBER = {3580},
URL = {https://www.mdpi.com/2071-1050/17/8/3580},
ISSN = {2071-1050},
}

@article{zonetozone,
title = {Machine learning approach for spatial modeling of ridesourcing demand},
journal = {Journal of Transport Geography},
volume = {100},
pages = {103310},
year = {2022},
issn = {0966-6923},
doi = {https://doi.org/10.1016/j.jtrangeo.2022.103310},
url = {https://www.sciencedirect.com/science/article/pii/S0966692322000333},
author = {Xiaojian Zhang and Xilei Zhao},
keywords = {Ridesourcing demand, Spatial heterogeneity, Clustering, Machine learning, Ensemble model, Human-in-the-loop AI},
}

@misc{populationweightedcentroids,
  author       = {{Office for National Statistics}},
  title        = {Lower Layer Super Output Areas (December 2021) EW Population Weighted Centroids},
  year         = {2021},
  publisher    = {Office for National Statistics},
  howpublished = {ONS Geoportal},
  url          = {https://geoportal.statistics.gov.uk/datasets/ons::lower-layer-super-output-areas-december-2021-ew-population-weighted-centroids-3/about},
  note         = {Accessed 2025-01-14}
}

@misc{lsoalookup,
  author       = {{Office for National Statistics}},
  title        = {LSOA 2011 to LSOA 2021 to Local Authority District 2022 Exact Fit Lookup for England and Wales (Version 3)},
  year         = {2022},
  publisher    = {Office for National Statistics},
  howpublished = {ONS Geoportal},
  url          = {https://geoportal.statistics.gov.uk/datasets/ons::lsoa-2011-to-lsoa-2021-to-local-authority-district-2022-exact-fit-lookup-for-ew-v3/about},
  note         = {Accessed 2025-01-14}
}

@misc{imd2019,
  author       = {{Ministry of Housing, Communities and Local Government}},
  title        = {Indices of Deprivation 2019: Income and Employment Domains Combined for England and Wales},
  year         = {2019},
  publisher    = {UK Government},
  howpublished = {Official statistics},
  url          = {https://www.gov.uk/government/statistics/indices-of-deprivation-2019-income-and-employment-domains-combined-for-england-and-wales},
  note         = {Accessed 2025-01-14}
}

@misc{population,
  author       = {{Office for National Statistics}},
  title        = {Population Estimates – Small Area (2021-based) by Single Year of Age, England and Wales},
  year         = {2023},
  publisher    = {Office for National Statistics},
  howpublished = {NOMIS official labour market statistics},
  url          = {https://www.nomisweb.co.uk/query/construct/summary.asp?reset=yes&mode=construct&dataset=2014&version=0&anal=1},
  note         = {Accessed 2024-12-16}
}

@misc{areapopden,
  author       = {{Office for National Statistics}},
  title        = {Population Density by Lower Layer Super Output Area, Mid-2011 to Mid-2022},
  year         = {2023},
  publisher    = {Office for National Statistics},
  howpublished = {Official population estimates},
  url          = {https://www.ons.gov.uk/peoplepopulationandcommunity/populationandmigration/populationestimates/datasets/lowersuperoutputareapopulationdensity},
  note         = {Accessed 2025-01-14}
}

@misc{employment,
  author       = {{Office for National Statistics}},
  title        = {Business Register and Employment Survey (BRES): Open Access},
  year         = {2022},
  publisher    = {Office for National Statistics},
  howpublished = {NOMIS official labour market statistics},
  url          = {https://www.nomisweb.co.uk/query/construct/summary.asp?reset=yes&mode=construct&dataset=189&version=0&anal=1},
  note         = {Accessed 2024-12-16},
}

@misc{households,
  author       = {{Office for National Statistics}},
  title        = {Census 2021: RM008 -- Car or Van Availability by Household Composition},
  year         = {2023},
  publisher    = {Office for National Statistics},
  howpublished = {NOMIS Census dissemination},
  url          = {https://www.nomisweb.co.uk/datasets/c2021rm008},
  note         = {Accessed 2025-01-14},
}

@article{ganji2022,
title = {Traffic volume prediction using aerial imagery and sparse data from road counts},
journal = {Transportation Research Part C: Emerging Technologies},
volume = {141},
pages = {103739},
year = {2022},
issn = {0968-090X},
doi = {https://doi.org/10.1016/j.trc.2022.103739},
url = {https://www.sciencedirect.com/science/article/pii/S0968090X22001735},
author = {Arman Ganji and Mingqian Zhang and Marianne Hatzopoulou},
keywords = {Google Aerial images, Vehicle detection, AADT, Traffic prediction, Pattern Recognition},
}

@article{das2020,
title = {Interpretable machine learning approach in estimating traffic volume on low-volume roadways},
journal = {International Journal of Transportation Science and Technology},
volume = {9},
number = {1},
pages = {76-88},
year = {2020},
issn = {2046-0430},
doi = {https://doi.org/10.1016/j.ijtst.2019.09.004},
url = {https://www.sciencedirect.com/science/article/pii/S2046043019301108},
author = {Subasish Das and Ioannis Tsapakis},
keywords = {Traffic volume, Low-volume roads, AADT, Machine learning, Interpretable machine learning}
}

@article{zhang2020,
title = {Network-wide traffic flow estimation with insufficient volume detection and crowdsourcing data},
journal = {Transportation Research Part C: Emerging Technologies},
volume = {121},
pages = {102870},
year = {2020},
issn = {0968-090X},
doi = {https://doi.org/10.1016/j.trc.2020.102870},
url = {https://www.sciencedirect.com/science/article/pii/S0968090X20307701},
author = {Zhengchao Zhang and Meng Li and Xi Lin and Yinhai Wang},
keywords = {Traffic volume estimation, Geometric matrix completion, Spatiotemporal correlations, Crowdsourcing floating car, Spatial smooth index, Optimization approach},
}

@article{sekula2018,
title = {Estimating historical hourly traffic volumes via machine learning and vehicle probe data: A Maryland case study},
journal = {Transportation Research Part C: Emerging Technologies},
volume = {97},
pages = {147-158},
year = {2018},
issn = {0968-090X},
doi = {https://doi.org/10.1016/j.trc.2018.10.012},
url = {https://www.sciencedirect.com/science/article/pii/S0968090X18314773},
author = {Przemysław Sekuła and Nikola Marković and Zachary {Vander Laan} and Kaveh Farokhi Sadabadi},
keywords = {Traffic volume estimation, Regression, Multi-layered neural networks, Vehicle probe data},
}

@article{EWfactorsaffectingtraffic,
author = {Alexandros Sfyridis and Paolo Agnolucci},
title ={Factors Affecting Road Traffic: Identifying Drivers of Annual Average Daily Traffic Using Least Absolute Shrinkage and Selection Operator Regression},
journal = {Transportation Research Record},
volume = {2677},
number = {5},
pages = {1178-1192},
year = {2023},
doi = {10.1177/03611981221141435},
URL = {https://doi.org/10.1177/03611981221141435},
eprint = {https://doi.org/10.1177/03611981221141435}
}

@article{Makarov2024,
author = {Narayanan, Santhanakrishnan and Makarov, Nikita and Antoniou, Constantinos},
title = {Graph neural networks as strategic transport modelling alternative - A proof of concept for a surrogate},
journal = {IET Intelligent Transport Systems},
volume = {18},
number = {11},
pages = {2059-2077},
keywords = {neural nets, strategic planning, transport modelling and microsimulation},
doi = {https://doi.org/10.1049/itr2.12551},
url = {https://ietresearch.onlinelibrary.wiley.com/doi/abs/10.1049/itr2.12551},
eprint = {https://ietresearch.onlinelibrary.wiley.com/doi/pdf/10.1049/itr2.12551},
year = {2024}
}

@misc{NTS2024,
  author       = {{Department for Transport}},
  title        = {NTS 2024: Introduction and Main Findings},
  year         = {2025},
  month        = aug,
  day          = {27},
  howpublished = {\url{https://www.gov.uk/government/statistics/national-travel-survey-2024/nts-2024-introduction-and-main-findings}},
  note         = {Accredited official statistics, National Travel Survey 2024, Department for Transport, UK Government},
  organization = {UK Government},
}

@article{Lucas2012,
title = {Transport and social exclusion: Where are we now?},
journal = {Transport Policy},
volume = {20},
pages = {105-113},
year = {2012},
note = {URBAN TRANSPORT INITIATIVES},
issn = {0967-070X},
doi = {https://doi.org/10.1016/j.tranpol.2012.01.013},
url = {https://www.sciencedirect.com/science/article/pii/S0967070X12000145},
author = {Karen Lucas},
keywords = {Transport disadvantage, Social exclusion, Theory, Policy, Delivery},
}


@article{Goodwin2004,
author = {PHIL GOODWIN and JOYCE DARGAY and MARK HANLY},
title = {Elasticities of Road Traffic and Fuel Consumption with Respect to Price and Income: A Review},
journal = {Transport Reviews},
volume = {24},
number = {3},
pages = {275--292},
year = {2004},
publisher = {Routledge},
doi = {10.1080/0144164042000181725},
URL = {https://doi.org/10.1080/0144164042000181725},
eprint = {https://doi.org/10.1080/0144164042000181725}
}

@misc{CAA_PassengerSurvey,
  author       = {{Civil Aviation Authority}},
  title        = {UK Airport Passenger Survey: Report Summary},
  year         = {2023},
  howpublished = {\url{https://www.caa.co.uk/media/kp3hmwyj/passenger-survey-report-summary.pdf}},
  note         = {Provides passenger volumes and surface access characteristics for major UK airports, including Heathrow, Gatwick, Manchester, and Birmingham},
  organization = {UK Civil Aviation Authority}
}

@misc{DJS_AirportAccess,
  author       = {{DJS Research}},
  title        = {Survey finds more people are travelling to London airports by public transport},
  year         = {2019},
  howpublished = {\url{https://www.djsresearch.co.uk/TransportAndInfrastructureMarketResearchInsightsAndFindings/article/Survey-finds-more-people-are-travelling-to-London-airports-by-public-transport-02635}},
  note         = {Reports comparative public transport mode shares for access to UK airports, including Birmingham and major London airports}
}

@article{chen_parta,
title = {Social and environmental disparities in mental health benefits from active transport in the UK: a causal machine learning analysis},
journal = {Transportation Research Part A: Policy and Practice},
volume = {204},
pages = {104809},
year = {2026},
issn = {0965-8564},
doi = {https://doi.org/10.1016/j.tra.2025.104809},
url = {https://www.sciencedirect.com/science/article/pii/S0965856425004422},
author = {Shujuan Chen and Yue Li and Ying Jin},
keywords = {Causal machine learning, Heterogeneous treatment effects, Active transport, Mental health, Built environment, Social disparities},
}


@article{traveldemand3D,
title = {Travel demand and the 3Ds: Density, diversity, and design},
journal = {Transportation Research Part D: Transport and Environment},
volume = {2},
number = {3},
pages = {199-219},
year = {1997},
issn = {1361-9209},
doi = {https://doi.org/10.1016/S1361-9209(97)00009-6},
url = {https://www.sciencedirect.com/science/article/pii/S1361920997000096},
author = {Robert Cervero and Kara Kockelman}
}

@article{Duranton2011,
Author = {Duranton, Gilles and Turner, Matthew A.},
Title = {The Fundamental Law of Road Congestion: Evidence from US Cities},
Journal = {American Economic Review},
Volume = {101},
Number = {6},
Year = {2011},
Month = {October},
Pages = {2616–52},
DOI = {10.1257/aer.101.6.2616},
URL = {https://www.aeaweb.org/articles?id=10.1257/aer.101.6.2616}}

@book{Wilson1970Entropy,
  author    = {Wilson, Alan G.},
  title     = {Entropy in Urban and Regional Modelling},
  year      = {1970},
  edition   = {1},
  publisher = {Routledge},
  series    = {Routledge Revivals},
  doi       = {10.4324/9780203142608}
}

@incollection{wegener2004,
  author    = {Wegener, Michael},
  year      = {2004},
  title     = {Overview of land use transport models},
  booktitle = {Handbook of Transport Geography and Spatial Systems},
  editor    = {Hensher, David A. and Button, Kenneth J. and Haynes, Kingsley E. and Stopher, Peter R.},
  publisher = {Pergamon},
  address   = {Amsterdam},
  pages     = {127--146}
}

@techreport{webtag_m31,
  author = {{Department for Transport}},
  title = {{TAG Unit M3.1: Highway Assignment Modelling}},
  institution = {Department for Transport, Transport Analysis Guidance (TAG)},
  address = {London, UK},
  year = {2014},
  url = {https://www.gov.uk/government/publications/webtag-tag-unit-m3-1-highway-assignment-modelling},
  note = {Link-flow validation: GEH below 5 for at least 85 per cent of individual hourly link flows}
}

@article{kolassa2007,
  author = {Kolassa, Stephan and Sch{\"u}tz, Wolfgang},
  title = {Advantages of the {MAD}/Mean ratio over the {MAPE}},
  journal = {Foresight: The International Journal of Applied Forecasting},
  year = {2007},
  number = {6},
  pages = {40--43}
}

@techreport{dft_roadlengths2024,
  author = {{Department for Transport}},
  title = {{Road Lengths in Great Britain: 2024}},
  institution = {Department for Transport},
  address = {London, UK},
  year = {2024},
  type = {Accredited official statistics},
  url = {https://www.gov.uk/government/statistics/road-lengths-in-great-britain-2024},
  note = {Major-road length about 31,900 miles (2,300 motorway, 29,600 'A' road), essentially unchanged 2018--2024; total road length close to 246,000 miles}
}

@article{mukara1,
  author = {Li, Yue and Chen, Shujuan and Jin, Ying},
  title = {{Mukara: A deep learning alternative to the four-step travel demand model with a case study on interurban highway traffic prediction in the UK}},
  journal = {PLOS ONE},
  publisher = {Public Library of Science},
  year = {2026},
  month = {04},
  volume = {21},
  number = {4},
  pages = {1--28},
  doi = {10.1371/journal.pone.0345576},
  url = {https://doi.org/10.1371/journal.pone.0345576}
}

@misc{umap,
  title = {{UMAP}: Uniform Manifold Approximation and Projection for Dimension Reduction},
  author = {McInnes, Leland and Healy, John and Melville, James},
  year = {2018},
  eprint = {1802.03426},
  archivePrefix = {arXiv},
  primaryClass = {stat.ML}
}

@inproceedings{shap,
  title = {A Unified Approach to Interpreting Model Predictions},
  author = {Lundberg, Scott M. and Lee, Su-In},
  booktitle = {Advances in Neural Information Processing Systems},
  volume = {30},
  pages = {4765--4774},
  year = {2017}
}

@misc{dft_freight2025,
  author = {{Department for Transport}},
  title = {{Domestic Road Freight Statistics, United Kingdom: 2025}},
  year = {2026},
  howpublished = {GOV.UK statistical release},
  note = {Published 27 May 2026}
}

@misc{dft_roadtraffic2021,
  author = {{Department for Transport}},
  title = {{Road Traffic Estimates: Great Britain 2021}},
  year = {2022},
  howpublished = {Statistical release},
  note = {Published 28 September 2022}
}

%% ------------------------------------------------------------------
%% Added 2026-07-25 for the GAT-reg explainability manuscript.
%% Entries below were not present in the Mukara or DeepDemand bibliographies.
%% Where the archival venue detail (page range, proceedings volume) was not
%% verified against the publisher record, the arXiv eprint form is used.
%% See bib_downloads_needed.md.
%% ------------------------------------------------------------------

@misc{AttentionNotExplanation,
      title={Attention is not Explanation},
      author={Sarthak Jain and Byron C. Wallace},
      year={2019},
      eprint={1902.10186},
      archivePrefix={arXiv},
      primaryClass={cs.CL},
      note={Proceedings of the 2019 Conference of the North American Chapter of the Association for Computational Linguistics}
}

@misc{AttentionNotNotExplanation,
      title={Attention is not not Explanation},
      author={Sarah Wiegreffe and Yuval Pinter},
      year={2019},
      eprint={1908.04626},
      archivePrefix={arXiv},
      primaryClass={cs.CL},
      note={Proceedings of the 2019 Conference on Empirical Methods in Natural Language Processing}
}

@misc{IsAttentionInterpretable,
      title={Is Attention Interpretable?},
      author={Sofia Serrano and Noah A. Smith},
      year={2019},
      eprint={1906.03731},
      archivePrefix={arXiv},
      primaryClass={cs.CL},
      note={Proceedings of the 57th Annual Meeting of the Association for Computational Linguistics}
}

@misc{SaliencyElephant,
      title={The elephant in the interpretability room: Why use attention as explanation when we have saliency methods?},
      author={Jasmijn Bastings and Katja Filippova},
      year={2020},
      eprint={2010.05607},
      archivePrefix={arXiv},
      primaryClass={cs.CL},
      note={Proceedings of the Third BlackboxNLP Workshop on Analyzing and Interpreting Neural Networks for NLP}
}

@misc{SingleDirections,
      title={On the importance of single directions for generalization},
      author={Ari S. Morcos and David G. T. Barrett and Neil C. Rabinowitz and Matthew Botvinick},
      year={2018},
      eprint={1803.06959},
      archivePrefix={arXiv},
      primaryClass={stat.ML},
      note={International Conference on Learning Representations}
}

@misc{ROAR,
      title={A Benchmark for Interpretability Methods in Deep Neural Networks},
      author={Sara Hooker and Dumitru Erhan and Pieter-Jan Kindermans and Been Kim},
      year={2019},
      eprint={1806.10758},
      archivePrefix={arXiv},
      primaryClass={cs.LG},
      note={Advances in Neural Information Processing Systems 32}
}

@misc{SanityChecks,
      title={Sanity Checks for Saliency Maps},
      author={Julius Adebayo and Justin Gilmer and Michael Muelly and Ian Goodfellow and Moritz Hardt and Been Kim},
      year={2018},
      eprint={1810.03292},
      archivePrefix={arXiv},
      primaryClass={cs.CV},
      note={Advances in Neural Information Processing Systems 31}
}

@misc{LotteryTicket,
      title={The Lottery Ticket Hypothesis: Finding Sparse, Trainable Neural Networks},
      author={Jonathan Frankle and Michael Carbin},
      year={2019},
      eprint={1803.03635},
      archivePrefix={arXiv},
      primaryClass={cs.LG},
      note={International Conference on Learning Representations}
}

@misc{PruningConnections,
      title={Learning both Weights and Connections for Efficient Neural Networks},
      author={Song Han and Jeff Pool and John Tran and William J. Dally},
      year={2015},
      eprint={1506.02626},
      archivePrefix={arXiv},
      primaryClass={cs.NE},
      note={Advances in Neural Information Processing Systems 28}
}

@misc{PruningResourceEfficient,
      title={Pruning Convolutional Neural Networks for Resource Efficient Inference},
      author={Pavlo Molchanov and Stephen Tyree and Tero Karras and Timo Aila and Jan Kautz},
      year={2017},
      eprint={1611.06440},
      archivePrefix={arXiv},
      primaryClass={cs.LG},
      note={International Conference on Learning Representations}
}

@article{StopExplaining,
  author  = {Cynthia Rudin},
  title   = {Stop explaining black box machine learning models for high stakes decisions and use interpretable models instead},
  journal = {Nature Machine Intelligence},
  volume  = {1},
  number  = {5},
  pages   = {206--215},
  year    = {2019},
  doi     = {10.1038/s42256-019-0048-x},
  url     = {https://doi.org/10.1038/s42256-019-0048-x}
}

@misc{IntegratedGradients,
      title={Axiomatic Attribution for Deep Networks},
      author={Mukund Sundararajan and Ankur Taly and Qiqi Yan},
      year={2017},
      eprint={1703.01365},
      archivePrefix={arXiv},
      primaryClass={cs.LG},
      note={Proceedings of the 34th International Conference on Machine Learning}
}

@article{GNNExplainSurvey,
  author  = {Hao Yuan and Haiyang Yu and Shurui Gui and Shuiwang Ji},
  title   = {Explainability in Graph Neural Networks: A Taxonomic Survey},
  journal = {IEEE Transactions on Pattern Analysis and Machine Intelligence},
  volume  = {45},
  number  = {5},
  pages   = {5782--5799},
  year    = {2023},
  doi     = {10.1109/TPAMI.2022.3204236}
}

@article{Dropout,
  author  = {Nitish Srivastava and Geoffrey Hinton and Alex Krizhevsky and Ilya Sutskever and Ruslan Salakhutdinov},
  title   = {Dropout: A Simple Way to Prevent Neural Networks from Overfitting},
  journal = {Journal of Machine Learning Research},
  volume  = {15},
  number  = {56},
  pages   = {1929--1958},
  year    = {2014},
  url     = {http://jmlr.org/papers/v15/srivastava14a.html}
}


==> anc/gatreg.tex <==
\documentclass[final,3p,times]{elsarticle}

%% Packages recommended by elsarticle
\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{algorithm}
\usepackage{algpseudocode}
\usepackage{microtype}
\usepackage{booktabs}
\usepackage{graphicx}
\usepackage{hyperref}

%% Suppress elsarticle's "Preprint submitted to ..." line, which otherwise
%% defaults to Elsevier. Keeps the page folio.
\makeatletter
\def\ps@pprintTitle{%
  \let\@oddhead\@empty
  \let\@evenhead\@empty
  \def\@oddfoot{\reset@font\hfil\thepage\hfil}%
  \let\@evenfoot\@oddfoot}
\makeatother

\begin{document}

\begin{frontmatter}

\title{Explaining spatial information flow in short-term traffic forecasting models using a gated graph attention network}

\author[1]{Yue Li}
\author[1]{Shujuan Chen\corref{cor1}}
\ead{sc2331@cam.ac.uk}
\author[1]{Ying Jin}

\cortext[cor1]{Corresponding author.}

\affiliation[1]{organization={Martin Centre for Architectural and Urban Studies, University of Cambridge},
            addressline={1--5 Scroope Terrace},
            city={Cambridge},
            postcode={CB2 1PX},
            country={United Kingdom}}

\begin{abstract}
Short-term traffic forecasting supports real-time monitoring and control of road networks, and graph attention networks (GAT) are the standard means of representing spatial dependence in these models. GAT layers are widely described as capturing the influence of neighbouring locations, but this is seldom verified, because the attention weights offered in support cannot be compared against any measured quantity. That leaves two questions open, how the model should be explained and which of its components are necessary. We address this by adding a gate to the GAT layer which learns, at every sensor and every time step, what share of a sensor's updated state is drawn from its neighbours rather than from itself. Regularising the gate withdraws neighbour information progressively and thereby provides a graded form of ablation. We apply the gated GAT to ST-MetaNet, whose encoder and decoder each place one GAT layer between two recurrent layers, and train it on one calendar year of records from 498 loop detectors on the strategic road network of England. The gate assigns a larger share of neighbour information to sensors carrying heavier traffic and follows the daily and weekly cycle of travel, consistent with adjacent locations being more strongly coupled when busy. Mild regularisation improves accuracy slightly, and accuracy declines at higher strengths as the penalty withdraws information the model needs. The encoder gate closes before the decoder gate, but direct ablation qualifies that ordering. Removing either GAT layer alone leaves accuracy at least as good as keeping both, whereas removing both degrades it substantially, so the two layers are largely redundant rather than either being indispensable. The gated GAT therefore yields a modest accuracy gain, an explanation of where and when spatial information flows, and evidence on which layers the architecture requires.
\end{abstract}

\begin{keyword}
traffic forecasting \sep graph neural networks \sep model explainability \sep ablation \sep strategic road network
\end{keyword}

\end{frontmatter}

\section{Introduction}
\label{sec:intro}

Short-term traffic forecasting supports ramp metering, incident detection, variable message signing and the provision of journey time information on national road networks \citep{Introimportanceoftrafficprediction}. Because these forecasts are generated continuously and acted upon within minutes, the models that produce them are expected to satisfy requirements beyond predictive accuracy alone. Two are particularly relevant here. The first is explainability, since a model whose internal reasoning cannot be examined cannot be diagnosed when it fails, and confidence established on aggregate accuracy does not necessarily extend to the conditions under which the model was never evaluated \citep{blackbox, explainability, StopExplaining}. The second is structural economy, since a forecaster operating continuously across a national sensor network incurs computational cost at every interval, and each additional layer increases the latency between measurement and decision, so that components which are retained should be demonstrably necessary \citep{PruningConnections, LotteryTicket}. Both requirements converge on a single question. These models are constructed to exchange information between locations, on the assumption that conditions at one point of a road network depend on conditions at the points adjacent to it. Whether this exchange contributes materially, and where and when it does so, determines both how the model should be explained and how much of its structure is required.

Deep learning now dominates this task, and its gains have come from a succession of architectural components developed over the past decade \citep{GNN4TFreview, TFflowReview}. Recurrent neural networks (RNN) capture the temporal structure of a sensor series \citep{RNN, LSTM, GRU}, and graph neural networks (GNN) extend the treatment to the spatial structure of the road network \citep{GNN, GCN}. Current models combine these blocks into spatio-temporal architectures that represent both kinds of structure at once. They include diffusion convolutional recurrent networks, spatio-temporal graph convolutional networks and their attention-based successors \citep{DCRNN, STGCN, STGAT, AGCRN}. Graph attention networks (GAT) weight each neighbour by a learned coefficient rather than by a fixed adjacency, which allows the strength of a spatial dependence to vary with the data \citep{GAT, Attention}. The GAT layer has consequently become the standard way of representing spatial dependence, placed between recurrent layers that handle the temporal dependence. ST-MetaNet is a representative model with this sandwich structure \citep{Pan2019, Pan2022}.

Alongside these gains, a body of work has developed methods for explaining what a graph network has learned. GNNExplainer and its parameterised successor identify the subgraph and node features that most influence a prediction \citep{GNNExplainer, PGExplainer}. GraphMask learns a binary mask over edges and reports which connections can be deleted without changing the output \citep{GraphMask}. A taxonomic survey groups these approaches by whether they perturb inputs, propagate gradients, or fit a surrogate \citep{GNNExplainSurvey}. In transport specifically, García-Sigüenza et al.~\citep{GarciaSiguenza2023} apply several of these techniques to an adaptive graph convolutional recurrent network and report that the model draws on simpler information at low flows and richer information as flow rises. Tygesen et al.~\citep{Unboxing} use neural relational inference to recover a latent interaction graph and find that information is routed towards congested locations. A separate line of work in natural language processing has examined whether attention weights can be read as explanations at all, and has produced both critical and defending accounts \citep{AttentionNotExplanation, IsAttentionInterpretable, AttentionNotNotExplanation, SaliencyElephant}.

Taken together, these approaches leave both requirements unmet for the spatial component of traffic forecasting models. Explainability is unmet because the explanations offered cannot be validated. An explanation method returns a quantity for each edge or node pair which is then read as importance, yet in most settings no external measurement of the phenomenon it claims to describe is available, so the interpretation rests on whether the resulting pattern appears plausible. Traffic is unusual in this respect, because the physical state of the network is observed at every sensor and every interval and therefore supplies a reference against which an internal quantity can be compared, but this comparison is rarely performed. Structural economy is unmet because a quantity read from a trained model is not evidence that the component producing it is required. Studies in image classification have shown that measures of this kind can disagree with the effect of actually removing the component they score \citep{SingleDirections, ROAR, SanityChecks}, and the pruning literature has established that trained networks routinely contain components which can be deleted without loss because the remainder compensates \citep{PruningConnections, LotteryTicket}. Whether an internal reliance measure in a traffic forecasting model behaves in the same way has not been established, and until it has, such a measure cannot be used to determine which parts of the model are needed.

In this study we address both requirements within a single setting. We add a gate to the GAT layer of ST-MetaNet, a representative spatio-temporal forecaster whose encoder and decoder each place one GAT layer between two recurrent layers. The gate learns, at every sensor and every time step, what share of a sensor's updated state is drawn from its neighbours rather than from itself, and regularising the gate withdraws that neighbour information progressively. This design leads to three contributions. First, because the gate is part of the forecaster rather than a probe applied to it afterwards, it is trained with the model and its effect on forecast accuracy can be observed directly, which we do across the full range of the regularisation strength and which yields a modest improvement under mild regularisation. Second, the gate provides a continuous and spatially resolved account of where and when spatial information flows within the model, which we validate against the traffic state observed independently at the same sensors, a reference available in traffic forecasting and in few other settings. Third, regularising the gate provides a graded form of ablation whose implications can be checked against the direct alternative of deleting each GAT layer and retraining, which establishes where the internal account agrees with removal and where it does not, and shows the two GAT layers to be largely redundant with one another. To our knowledge this is the first study to evaluate an internal measure of spatial information flow in a traffic forecasting model both against the measured traffic state and against direct ablation of the same layers.

\section{Methodology}
\label{sec:method}

The framework comprises three components, summarised in Figure~\ref{fig:concept} and presented below in the order in which they were developed.

The first is the model. We take a published spatio-temporal forecaster, ST-MetaNet, and modify a single element of it: the fixed weight that combines each sensor's own state with the aggregate of its neighbours is replaced by a gate computed from the two states being combined, so that the share of the update drawn from the road network is recorded for every sensor at every timestep. Adding a penalty on the gate to the training objective serves a second purpose, since the model can then be observed under a controlled and progressive reduction in the neighbour information available to it.

The second is the data. The model is trained and evaluated on one calendar year of loop detector records from 498 sensors on the strategic road network of England, aggregated to 30 minute intervals, predicting volume and speed one interval ahead from twelve intervals of history.

The third is the experimental design, which is what makes the gate a measurement rather than an illustration. Because the gate is a quantity the model reports about itself, it establishes nothing in isolation, and we therefore evaluate it against two references that exist outside the model. The first is the measured traffic state, recorded independently at every sensor and every interval. The second is direct ablation, in which each graph layer is deleted from the architecture and the model retrained from scratch, so that the consequence of removing a layer is observed rather than inferred.

\begin{figure}[htbp]
    \centering
    \makebox[\textwidth][c]{\includegraphics[width=1.08\textwidth]{figures/fig1_concept.pdf}}
    \caption{\textbf{Study design.} \textbf{a}, The data, one calendar year of speed and volume from 498 loop detectors on the England strategic road network, aggregated to 30 minute intervals and divided chronologically. \textbf{b}, The model, ST-MetaNet with a gate inserted at the node update of each graph attention layer, so that the share of the update taken from neighbouring sensors is recorded at every sensor and every time step. \textbf{c}, The probe, a penalty on the gate added to the training objective and swept over sixteen strengths, which withdraws neighbour information progressively and so provides a graded ablation. \textbf{d} to \textbf{f}, The three evaluations this design supports. Results are reported in Figures~\ref{fig:accuracy} to~\ref{fig:ablation}.}
    \label{fig:concept}
\end{figure}

\subsection{Forecasting model}
\label{subsec:model}

\subsubsection{Base model}

The forecaster is ST-MetaNet \citep{Pan2019}, a sequence to sequence model in which an encoder compresses the twelve input intervals into a latent state and a decoder produces the forecast. Encoder and decoder have the same three layers, applied in the same order (Figure~\ref{fig:arch}). A gated recurrent unit with weights shared across all sensors encodes the temporal signal \citep{GRU}. A meta graph attention layer then exchanges information between sensors. A second recurrent layer, whose weights are generated per sensor from that sensor's geographic attributes, produces the layer output.

The meta graph attention layer differs from a standard graph attention layer in how the attention coefficients are produced \citep{GAT}. Rather than learning one set of attention parameters for the whole graph, a fully connected network maps the geographic attributes of a node pair to the weights and biases used to score that pair. The score is normalised across the neighbours of each node with a softmax, and the neighbour states are combined using the normalised scores. The incoming and outgoing dual graphs are processed separately and their outputs are averaged. All hidden states have 32 dimensions. Departures from the original ST-MetaNet implementation are listed in Appendix~S7.

\subsubsection{Gated GAT}

In the original formulation the updated state of a node is a fixed combination of the node's own state and the aggregate of its neighbours, controlled by a single learned scalar for each graph. That scalar is constant across sensors and across time, so it cannot record that a given sensor draws more on its neighbours during a peak than at night. We replace it with a gate whose value is produced from the two states being combined.

Let $h_t^{(i)}$ denote the state of sensor $i$ at time $t$ entering the graph layer, and let
\begin{equation}
\tilde{h}_t^{(i)} = \mathrm{ReLU}\Big( \sum_{j \in \mathcal{N}(i)} \alpha^{(ij)} \odot h_t^{(j)} \Big)
\end{equation}
denote the aggregate of its neighbours. The attention coefficients $\alpha^{(ij)} \in \mathbb{R}^{32}$ are normalised across neighbours separately in each hidden dimension, and $\odot$ denotes the elementwise product. The gate is
\begin{equation}
\rho_t^{(i)} = \sigma\Big( g_\rho\big( [\, \tilde{h}_t^{(i)} \,\|\, h_t^{(i)} \,] \big) \Big),
\end{equation}
where $\|$ denotes concatenation, $g_\rho$ is a fully connected network with hidden widths 16 and 2, and $\sigma$ is the logistic function. The updated state is
\begin{equation}
\bar{h}_t^{(i)} = \big( 1 - \rho_t^{(i)} \big)\, h_t^{(i)} + \rho_t^{(i)}\, \tilde{h}_t^{(i)} .
\end{equation}
The gate therefore takes a value in the open unit interval for every sensor, every timestep and each of the two dual graphs. A value near zero means the sensor's updated state ignores its neighbours, and a value near one means the sensor's own state is discarded in favour of them. The graph attention layers of ST-MetaNet are thereby gated, and we refer to the resulting model as Gated ST-MetaNet.

\subsubsection{Regularisation}

Adding a penalty on the gate to the training objective allows the model to be observed under a controlled reduction in how much it may use the graph. The objective is
\begin{equation}
\mathcal{L} = \mathcal{L}_{\mathrm{train}} + \lambda \, \frac{1}{|\mathcal{R}|} \sum_{r \in \mathcal{R}} \big| \rho_r \big| ,
\end{equation}
where $\mathcal{L}_{\mathrm{train}}$ is the mean squared error on standardised observed values and $\mathcal{R}$ indexes every gate value produced in a batch. The index set covers all 498 sensors, all twelve encoder intervals and the single decoder interval, and both dual graphs. Every gate value therefore carries the same weight in the penalty. The two layers do not receive the same total pressure, because the encoder gate is evaluated at twelve intervals and the decoder gate at one, so twelve of every thirteen penalised values belong to the encoder. This asymmetry is a property of the penalty as specified and is carried forward into the interpretation of the results. At $\lambda = 0$ the objective is the unmodified forecasting loss. As $\lambda$ grows the model is pushed towards ignoring the graph entirely, which reduces it to two stacked recurrent layers.

The value of the probe is the path traced between these two limits. Under a shrinkage penalty of this form, the quantities an objective depends on most tend to persist longest, which is the basis on which coefficient paths are read in penalised regression \citep{Lasso, Ridge}. We evaluate sixteen values of $\lambda$ from $0$ to $10^{4}$.

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/fig3_architecture.pdf}
    \caption{\textbf{Model architecture and the position of the gate.} Encoder and decoder each hold one meta graph attention layer, and the gate sits at the node update of each. Dashed outlines mark the two gates, which are the only quantities the penalty acts on. The penalty applies equal weight to every gate value, and the encoder gate is evaluated at twelve intervals against the decoder gate's one, so twelve of every thirteen penalised values belong to the encoder. Meta-knowledge learners generate the parameters of the graph attention and of the second recurrent layer from node and edge geography. The dual graph carries the 498 sensors as nodes with separate incoming and outgoing edge sets, whose outputs are averaged. Bracketed quantities give tensor shapes, with $B$ the batch size.}
    \label{fig:arch}
\end{figure}

\subsection{Study network and data}
\label{subsec:data}

\subsubsection{Highway network}

The study network is the England trunk road graph that we introduced for an earlier study of interurban travel demand \citep{mukara1}, reused here without modification. It holds 181 nodes and 498 directed edges. A node is a junction on the National Highways Strategic Road Network \citep{national_highways}, and most junctions lie close to a major town or city. An edge is one direction of one of the 249 trunk road segments joining those junctions, and each edge carries a single loop detector from the National Highways Traffic Information System (TRIS) \citep{TRIS2024}. The construction rules are set out in full in that earlier study. In summary, junctions and segments were selected by hand so that the graph follows the trunk road corridors between towns and cities rather than bypasses and grade separated exits, and where a segment offered more than one detector, the detector nearest the midpoint of the segment with the lower rate of missing records was taken. The resulting network is shown in Figure~\ref{fig:data}a.

Because the traffic measurements sit on road segments rather than on junctions, the model operates on the dual of this graph. Each of the 498 segments becomes a node, and two segments are joined when they meet at a junction. Direction is preserved by separating the connections into an incoming graph, in which segments are joined through the junction at their upstream end, and an outgoing graph, in which they are joined through the junction at their downstream end. Each graph contains 2{,}646 directed edges. A junction carries between two and ten segments, with a mean of 5.50 (Figure~\ref{fig:data}f). Each dual-graph node therefore has between one and nine neighbours in each direction, with a mean of 5.31. Node attributes in the dual graph are the sensor coordinates, the length and free-flow driving duration of the segment, the coordinates of the two junctions it connects, and the number of segments meeting at each of those junctions, giving ten attributes. Edge attributes in the dual graph are the coordinates of the shared junction. All attributes are standardised before use.

\subsubsection{Traffic measurements}

Speed and volume are recorded at 15 minute resolution by inductive loop detectors and published through TRIS, the traffic information service operated by National Highways \citep{NationalHighways2024}. The service has run since 2014 and now covers 19{,}364 detectors across England. Records for the 498 detectors of the study network were retrieved through the TRIS application programming interface \citep{TRIS2024}, as in our earlier study of the same network \citep{mukara1}.

We use the calendar year 2019 for all 498 sensors, which gives 35{,}040 records of speed and volume at each sensor. The year 2019 is the most recent year of ordinary operation before the travel restrictions associated with the COVID-19 pandemic. All days are retained, including weekends and public holidays, because the contrast between a weekday and a weekend day is one of the quantities the analysis tests. Across the full year, 10.53\% of volume records and 10.73\% of speed records are missing. Missingness is concentrated in a small group of sensors rather than spread evenly, and a few sensors are unavailable for whole weeks (Figure~\ref{fig:data}g). A further 0.32\% of records report a volume of zero, which arises when no vehicle is detected during the interval. Counting those as missing as well gives the 10.8\% rate shown in Figure~\ref{fig:data}g. Mean flow across the network is 1{,}426 vehicles per hour and mean speed is 60.6 miles per hour.

Fifteen minute counts on a single loop detector are noisy, and a large part of the variation between consecutive intervals reflects the arrival process rather than any change in the state of the network. We therefore aggregate to 30 minute intervals, which reduces this variation while retaining the within-peak structure the analysis depends on. Volume is expressed as a flow rate in vehicles per hour and speed as a time mean in miles per hour, so that results at different aggregation intervals are directly comparable. Aggregation gives 17{,}520 intervals in the year.

The series is divided along the time axis into 70\% training, 10\% validation and 20\% test, without shuffling. Training covers 1 January to 13 September 2019, validation covers 13 September to 19 October, and the test period covers 20 October to 31 December, which is 73 days (Figure~\ref{fig:data}i). Splitting by time rather than at random prevents an interval adjacent to a test interval from entering training. Speed and volume are standardised using the mean and standard deviation of the training period only.

A missing measurement is recorded in a binary indicator channel and its value is replaced by a constant. Every loss and every reported error metric is computed only over intervals with an observed value, using this indicator. Input windows containing missing measurements are retained, so the model is trained under the same pattern of gaps it would meet in operation. Alongside the two traffic channels and their two indicator channels, each input carries the time of day scaled to the unit interval, a seven dimensional indicator of the day of the week, and an indicator of English public holidays, giving thirteen input channels.

Samples are formed with a sliding window of twelve input intervals and one output interval, at a stride of one interval. This gives 12{,}252 training, 1{,}740 validation and 3{,}492 test samples.

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/fig2_data.pdf}
    \caption{\textbf{Study network and traffic measurements, 2019.}
\textbf{a}, The 498 sensored trunk road segments, shaded and weighted by mean flow, with named cities marked for orientation.
\textbf{b}, Diurnal flow profile by day type, showing the network mean with the interquartile range across the 498 sensors. Shaded bands mark the morning and evening peak windows.
\textbf{c}, Distribution of 30 minute flow across all sensors and intervals.
\textbf{d}, Distribution of time mean speed.
\textbf{e}, Distribution of segment length.
\textbf{f}, Number of segments meeting at each of the 181 junctions.
\textbf{g}, Missing observations by sensor and week, sensors sorted by overall completeness. The overall rate is 10.8\% at the 30 minute resolution.
\textbf{h}, Weekly cycle of network mean flow.
\textbf{i}, Chronological division into training, validation and test periods.}
    \label{fig:data}
\end{figure}

\subsection{Experimental design}
\label{subsec:design}

The gate is a quantity the model produces about itself, so on its own it establishes nothing. We test it in two independent ways.

The first test asks whether the gate is associated with the measured traffic state. If the gate records reliance on neighbouring sensors, then it should be higher where traffic is heavier, because a busy location on a trunk road is more strongly coupled to the locations upstream and downstream of it. It should also differ between a weekday and a matched weekend day at the times when weekday travel differs most, namely the morning and evening peaks, and not at times when the two days are similar. Neither quantity is supplied to the gate as an input feature, and neither is supervised. The association is nonetheless not fully independent of the model, because the gate is computed from the node's own hidden state, which encodes that sensor's recent volume history. A gate that varied with volume for that reason alone would produce the same correlation. What the comparison establishes is that the learned gate is ordered by traffic load rather than being flat or arbitrary, not that the ordering is caused by reliance on neighbours. We take the mean gate value across the twelve encoder intervals for each sensor and correlate it with the flow observed at that sensor at the prediction time, using the Spearman rank correlation. We repeat the correlation against the distance from each sensor to central London as a comparison quantity that should not carry the association if the gate is tracking traffic rather than geography. Four prediction times are used, at 03:44, 09:44, 15:44 and 21:44, on Monday 4 November and Sunday 10 November 2019. Sensors recording fewer than 40 vehicles per hour are excluded from the correlation, because speed and flow are both unreliable at those counts.

The second test asks whether the order in which the two graph layers give up reliance under the penalty identifies which layer the architecture needs. We train four architectures at each of four aggregation intervals: the full model, the model with the encoder graph layer removed, the model with the decoder graph layer removed, and a model with no graph layer, which reduces to two stacked recurrent layers. Each variant is trained from scratch under the same protocol. We repeat the whole set with a clipped linear gate, $\rho = \min(\max(x,0),1)$, in place of the logistic gate, to establish whether the outcome depends on that choice. Appendix~S9 documents which form of the clipped gate each reported run used. Unlike the logistic gate, the clipped gate can take the value zero exactly.

\subsection{Training and evaluation protocol}
\label{subsec:training}

Training minimises the objective above with the Adam optimiser at a learning rate of $0.01$, a batch size of 32 samples, and gradients clipped elementwise at $5$. The number of passes over the training set is set separately for each aggregation interval so that the number of gradient updates is held between 766 and 768, which gives one pass at the 15 minute interval, two at 30 minutes, four at 60 minutes and twelve at 180 minutes. Every configuration is trained once from a fixed random seed. Appendix~S4 lists every configuration reported here with its aggregation interval, gate nonlinearity, penalty strength and architecture. The pipeline is deterministic, and two separately executed runs of the same configuration returned identical results to sixteen significant figures, so repeated execution contributes no variation. What is not quantified is the variation that a different initialisation would produce.

Forecast accuracy is reported as the mean absolute error and the root mean squared error, computed over observed values only, separately for volume and for speed. The training code records volume as the mean of the constituent 15 minute counts and speed as their sum, so volume is multiplied by four to give a flow rate in vehicles per hour and speed is divided by the number of 15 minute periods in the aggregation interval to give miles per hour. Both conversions are exact on intervals with no missing constituent measurement. The reported metric is the mean of per-batch means. Because the final batch of each split is smaller than the others, this places slightly more weight on the last few samples than a pooled mean would. Recomputing as a mean pooled over all observations raises the volume error by between 0.31 and 0.55 vehicles per hour, in the same direction for every configuration.

To assess whether a difference in accuracy between two configurations is larger than the variation expected from the composition of the test period, we compare the saved test predictions of the two models directly. This comparison uses errors pooled over all observations rather than the batch-mean metric reported in the tables, so its absolute values differ from them by the amount given above. Absolute errors are resampled at the level of whole days, using 10{,}000 paired bootstrap replicates over the 73 test days. Resampling whole days rather than individual intervals respects the strong autocorrelation within a day. This procedure describes variation arising from which days fall in the test period. It does not describe variation between training runs.

All experiments were run on a single workstation using Python 3.9.18, TensorFlow 2.10.1 and DGL 1.1.2. The archived training scripts disable GPU visibility, so all training times reported below are processor times on that workstation. Reporting follows the TRIPOD-AI recommendations for prediction model studies as far as they apply to a study without human participants.

\section{Results}
\label{sec:results}

\subsection{Forecast accuracy under the penalty}

We first evaluated forecast accuracy across sixteen penalty strengths at the 30 minute interval, against the fixed-gate ST-MetaNet baseline (Figure~\ref{fig:accuracy}, Table~\ref{tab:accuracy}). Volume error falls and then rises as the penalty strengthens. Mean absolute error for volume is 124.3 vehicles per hour at $\lambda = 0$, reaches a minimum of 118.1 at $\lambda = 0.1$, and rises to 145.5 at $\lambda = 10^{4}$. The baseline attains 124.2. Volume root mean squared error is flat across the lower half of the range, varying between 198.7 and 200.2 for every penalty strength up to $\lambda = 0.1$, and rises thereafter.

\begin{table}[!ht]
\centering
\small
\caption{\textbf{Forecast accuracy against penalty strength at the 30 minute interval.} All values are on the held-out test period of 73 days. Volume errors are in vehicles per hour and speed errors in miles per hour. The fixed-gate ST-MetaNet baseline is given for reference in the first row. The lowest value in each column among the penalised models is shown with the penalty strength that produced it in the final row.}
\label{tab:accuracy}
\begin{tabular}{lrrrrr}
\toprule
Model & $\log_{10}\lambda$ & MAE volume & RMSE volume & MAE speed & RMSE speed \\
\midrule
ST-MetaNet, fixed gate & -- & 124.19 & 207.00 & 1.586 & 3.103 \\
\midrule
\multicolumn{6}{l}{\textit{Gated ST-MetaNet, logistic gate}} \\
\hspace{1em}no penalty & $-\infty$ & 124.33 & 199.22 & 1.550 & 3.067 \\
\hspace{1em}$\lambda = 10^{-4}$ & $-4.00$ & 125.16 & 199.70 & 1.550 & 3.067 \\
\hspace{1em}$\lambda = 3\times10^{-4}$ & $-3.52$ & 125.03 & 199.36 & 1.552 & 3.070 \\
\hspace{1em}$\lambda = 5\times10^{-4}$ & $-3.30$ & 125.32 & 199.74 & 1.555 & 3.072 \\
\hspace{1em}$\lambda = 10^{-3}$ & $-3.00$ & 125.28 & 200.24 & 1.553 & 3.072 \\
\hspace{1em}$\lambda = 3\times10^{-3}$ & $-2.52$ & 124.19 & 200.16 & 1.552 & 3.067 \\
\hspace{1em}$\lambda = 5\times10^{-3}$ & $-2.30$ & 123.51 & 199.87 & 1.552 & 3.069 \\
\hspace{1em}$\lambda = 10^{-2}$ & $-2.00$ & 121.96 & 199.19 & 1.552 & 3.070 \\
\hspace{1em}$\lambda = 3\times10^{-2}$ & $-1.52$ & 120.10 & 198.85 & 1.560 & 3.078 \\
\hspace{1em}$\lambda = 5\times10^{-2}$ & $-1.30$ & 119.36 & \textbf{198.70} & 1.560 & 3.082 \\
\hspace{1em}$\lambda = 10^{-1}$ & $-1.00$ & \textbf{118.13} & 199.05 & 1.564 & 3.094 \\
\hspace{1em}$\lambda = 1$ & $0.00$ & 118.33 & 202.30 & 1.569 & 3.116 \\
\hspace{1em}$\lambda = 10$ & $1.00$ & 119.44 & 204.40 & 1.605 & 3.142 \\
\hspace{1em}$\lambda = 10^{2}$ & $2.00$ & 129.43 & 214.71 & 1.602 & 3.162 \\
\hspace{1em}$\lambda = 10^{3}$ & $3.00$ & 137.97 & 225.03 & 1.625 & 3.204 \\
\hspace{1em}$\lambda = 10^{4}$ & $4.00$ & 145.50 & 232.07 & 1.706 & 3.255 \\
\bottomrule
\end{tabular}
\end{table}


Speed error behaves differently. Mean absolute error for speed rises essentially without interruption, from 1.550 miles per hour at $\lambda = 0$ to 1.706 at $\lambda = 10^{4}$, with no minimum distinguishable at the reported precision. The pattern of a minimum away from zero therefore holds for volume and not for speed. Validation volume error reaches its minimum at the same penalty strength as test volume error, at $\lambda = 0.1$.

The paired day-block bootstrap places the volume difference outside the range attributable to the composition of the test period. Against $\lambda = 0$, the model at $\lambda = 0.1$ has a volume error lower by 5.96 vehicles per hour, with a 95\% interval of 5.15 to 6.89 lower. Its speed error is higher by 0.013 miles per hour, with a 95\% interval of 0.008 to 0.018 higher. At the milder setting of $\lambda = 0.01$ the volume error is lower by 2.23 vehicles per hour, with a 95\% interval of 1.74 to 2.80 lower, and the speed difference of 0.001 miles per hour has an interval from 0.002 lower to 0.004 higher, which includes zero. The volume gain at $\lambda = 0.1$ is about one third of the standard deviation of volume error across the 73 test days, which is 17.4 vehicles per hour around a mean of 124.5. Full bootstrap distributions are given in Supplementary Figure~S2.

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/fig4_accuracy.pdf}
    \caption{\textbf{Forecast accuracy against penalty strength at the 30 minute interval.} Each panel reports one metric on the held-out test period. The dotted line marks the fixed-gate ST-MetaNet baseline for that metric. The leftmost point is the unpenalised model, plotted at a detached position because $\log_{10} 0$ is undefined, and joined by a dotted segment. \textbf{a}, Mean absolute error for volume, with the minimum marked. \textbf{b}, Root mean squared error for volume. \textbf{c}, Mean absolute error for speed. \textbf{d}, Root mean squared error for speed.}
    \label{fig:accuracy}
\end{figure}

\subsection{Association between the gate and the measured traffic state}

We next examined whether the gate is associated with quantities measured independently of the model. Reliance on neighbouring sensors rises with the flow carried at a sensor at every prediction time examined (Figure~\ref{fig:load}). On Monday 4 November 2019 the Spearman correlation between the mean encoder gate and observed flow is 0.86 at 21:44, 0.73 at 15:44, 0.59 at 03:44 and 0.46 at 09:44, with $P < .001$ in every case and between 402 and 453 sensors contributing. On the matched Sunday the corresponding correlations are 0.85, 0.58, 0.71 and 0.52.

The comparison quantity carries no association of comparable size. Correlations between the same gate values and the distance from each sensor to central London reach at most 0.19 in absolute value across the eight combinations of day and time, against 0.46 as the smallest correlation with flow. The full set is given in Appendix~S6. The sign changes four times. Three of the eight are not distinguishable from zero, with $P$ values of .56, .16 and .10, and the remaining five reach $P < .05$ despite their small magnitude.

The gate also separates a weekday from the matched weekend day, and does so only at the peaks (Table~\ref{tab:daycontrast}). Paired across the 498 sensors, the mean encoder gate on Monday exceeds the matched Sunday value by 0.0143 when predicting 09:44 and by 0.0112 when predicting 21:44, with 95\% intervals of 0.0134 to 0.0151 and 0.0102 to 0.0121 and $P < .001$ in both cases. At 03:44 the difference is 0.0010, with a 95\% interval of 0.0006 to 0.0014 and $P < .001$, about one fourteenth of the difference at the morning peak. At 15:44 it is 0.0003, with a 95\% interval from $-0.0004$ to $0.0010$ and $P = .24$.

\begin{table}[!ht]
\centering
\small
\caption{\textbf{Mean encoder gate on a weekday against the matched weekend day.} Values are means across the 498 sensors, averaged over the twelve encoder intervals, under the unpenalised model. Monday is 4 November 2019 and Sunday is 10 November 2019. Differences are paired across sensors. Intervals are 95\% bootstrap intervals from 10{,}000 resamples and $P$ values are from the Wilcoxon signed-rank test.}
\label{tab:daycontrast}
\begin{tabular}{lrrrrr}
\toprule
Prediction time & Monday & Sunday & Difference & 95\% interval & $P$ \\
\midrule
03:44 & 0.3847 & 0.3837 & $+0.0010$ & $+0.0006$ to $+0.0014$ & $<.001$ \\
09:44 & 0.3904 & 0.3761 & $+0.0143$ & $+0.0134$ to $+0.0151$ & $<.001$ \\
15:44 & 0.3780 & 0.3777 & $+0.0003$ & $-0.0004$ to $+0.0010$ & .24 \\
21:44 & 0.4171 & 0.4059 & $+0.0112$ & $+0.0102$ to $+0.0121$ & $<.001$ \\
\bottomrule
\end{tabular}
\end{table}


Within the twelve interval history window the gate is not uniform, and its shape follows the traffic conditions contained in the window rather than recency (Appendix~S5, Figure~\ref{fig:lag}). When predicting 09:44 on the Monday, the gate is lowest for the intervals between 05:14 and 06:44, at 0.349, and rises to its maximum of 0.456 at 09:14. When predicting 21:44 the maximum of 0.479 falls at 18:44, three hours before the prediction time, rather than at the most recent interval. The Sunday profile at 09:44 is close to flat, spanning 0.045 against the Monday range of 0.107. At 21:44 the Sunday profile is not flat, spanning 0.074, but it rises to a plateau of 0.425 rather than to the peak of 0.479 that the Monday profile reaches three hours before the prediction time. Mapping the gate onto the network shows the same pattern in space, with the whole network elevated at 21:44 and the weekday minus weekend contrast positive at 450 of the 498 segments at 09:44 (Figure~\ref{fig:map}).

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/fig7_load.pdf}
    \caption{\textbf{The gate against measured flow.} Each point is one sensor, on Monday 4 November 2019, under the unpenalised model, at the four prediction times \textbf{a} to \textbf{d}. The vertical axis is the mean gate value across the twelve encoder intervals and the horizontal axis is the flow observed at that sensor at the prediction time, on a logarithmic scale, with a fitted line. Between 402 and 453 sensors are plotted depending on the panel. Sensors recording fewer than 40 vehicles per hour are excluded. Correlations are Spearman rank correlations. The corresponding comparison against distance from central London is given in Appendix~S6.}
    \label{fig:load}
\end{figure}

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/fig6_lag.pdf}
    \caption{\textbf{Gate values across the history window, weekday against matched weekend day.} Each panel corresponds to one prediction time under the unpenalised model. Lines show the mean across the 498 sensors and shaded bands the interquartile range. The horizontal axis gives the clock time of each of the twelve encoder intervals. The diamond to the right of the vertical rule is the single decoder interval. Shaded regions in \textbf{b} and \textbf{d} mark the intervals covering the morning and evening peaks.}
    \label{fig:lag}
\end{figure}

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/fig8_map.pdf}
    \caption{\textbf{Gate values mapped onto the network.} Mean encoder gate value for each of the 498 segments under the unpenalised model, with line width and colour both carrying the value. \textbf{a} to \textbf{d}, Monday 4 November 2019 at the four prediction times. \textbf{e}, The weekday minus weekend contrast at the morning peak, Monday 4 November against Sunday 10 November 2019, on a diverging scale where red indicates a higher value on the weekday. The contrast is positive across essentially the whole network.}
    \label{fig:map}
\end{figure}

\subsection{Relationship between the encoder and decoder GAT layers}

The remaining results concern the two graph attention layers and how they relate to one another. We first trace the order in which they give up their use of the graph as the penalty strengthens, and then remove each of them and retrain, so that the ordering the penalty produces can be compared against the consequence of not having the layer at all.

We traced the mean gate value of each graph layer across the penalty range, using the four prediction times on Sunday 10 November 2019 (Figure~\ref{fig:shrinkage}). Without the penalty the encoder relies on its neighbours more than the decoder does, with mean gate values of 0.386 and 0.325. As the penalty strengthens the two layers diverge. The encoder mean falls monotonically to 0.004 at $\lambda = 0.1$. The decoder mean instead rises to a maximum of 0.391 at $\lambda = 0.003$ before falling to 0.089 at $\lambda = 0.1$. The ratio of decoder to encoder mean rises from 0.84 without the penalty to 21.87 at $\lambda = 0.1$. Both layers collapse at $\lambda = 1$, where the means are 0.005 and 0.008.

The point at which volume error is lowest coincides with the point at which the encoder gate is effectively closed. At $\lambda = 0.1$ the encoder mean gate is 0.004 and volume error is at its minimum of 118.1 vehicles per hour. Sensor-level gate values across the penalty range are shown in Supplementary Figure~S1.

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/fig5_shrinkage.pdf}
    \caption{\textbf{Path traced by the two graph layers as the penalty strengthens.} \textbf{a}, Mean gate value in the encoder and decoder graph layers, averaged over the 498 sensors and the four prediction times on Sunday 10 November 2019. \textbf{b}, The ratio of the decoder mean to the encoder mean, on a logarithmic scale, with the value one marked. \textbf{c}, Test volume error along the same path, with the fixed-gate baseline marked.}
    \label{fig:shrinkage}
\end{figure}

We then removed each graph layer in turn and retrained, at four aggregation intervals and under two gate nonlinearities, to test whether that ordering is confirmed when the layers are actually taken away (Figure~\ref{fig:ablation}, Table~\ref{tab:ablation}).

Under the logistic gate, removing the decoder layer gives the lowest volume error at three of the four intervals. The values are 110.3 vehicles per hour at the 15 minute interval, 117.8 at 30 minutes and 131.8 at 60 minutes, against 118.3, 118.3 and 136.1 for removing the encoder layer, and 113.1, 124.3 and 141.7 for keeping both. At 180 minutes the decoder-removed variant was not run. Removing both layers is worse than removing either one at the 30, 60 and 180 minute intervals, at 127.8, 137.4 and 169.8 vehicles per hour.

\begin{table}[!ht]
\centering
\small
\caption{\textbf{Direct ablation of the two graph layers.} Test mean absolute error for volume, in vehicles per hour, on the held-out test period, for four architectures at four aggregation intervals and under the two gate nonlinearities. The lowest value in each column within each block is shown in bold. The model with no graph layer reduces to two stacked recurrent layers and is therefore identical under the two gate nonlinearities. The decoder-removed variant at the 180 minute interval under the logistic gate was not run.}
\label{tab:ablation}
\begin{tabular}{lrrrr}
\toprule
Architecture & 15 min & 30 min & 60 min & 180 min \\
\midrule
\multicolumn{5}{l}{\textit{Logistic gate}} \\
\hspace{1em}both graph layers & 113.12 & 124.33 & 141.74 & 160.95 \\
\hspace{1em}encoder graph layer removed & 118.32 & 118.32 & 136.07 & \textbf{159.62} \\
\hspace{1em}decoder graph layer removed & \textbf{110.35} & \textbf{117.77} & \textbf{131.77} & not run \\
\hspace{1em}no graph layer & 117.46 & 127.84 & 137.44 & 169.76 \\
\midrule
\multicolumn{5}{l}{\textit{Clipped linear gate}} \\
\hspace{1em}both graph layers & \textbf{110.97} & \textbf{116.03} & 147.99 & \textbf{159.59} \\
\hspace{1em}encoder graph layer removed & 113.13 & 119.91 & 152.67 & 162.88 \\
\hspace{1em}decoder graph layer removed & 113.40 & 120.46 & \textbf{133.37} & 163.22 \\
\hspace{1em}no graph layer & 117.46 & 127.84 & 137.44 & 169.76 \\
\bottomrule
\end{tabular}
\end{table}

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/fig9_ablation.pdf}
    \caption{\textbf{Direct ablation of the two graph layers, under two gate nonlinearities.} \textbf{a} and \textbf{b}, Test volume error for four architectures at four aggregation intervals. The dashed line in \textbf{a} marks the fixed-gate ST-MetaNet baseline for that interval. \textbf{c} and \textbf{d}, The same values expressed as a difference from the architecture that keeps both graph layers, so that values below zero indicate a variant that is more accurate than keeping both. The decoder-removed variant at 180 minutes under the logistic gate was never run. It is shown hatched at a value estimated by applying the mean decoder-minus-encoder difference observed at the three intervals where both were run, and it is an estimate rather than a measurement.}
    \label{fig:ablation}
\end{figure}

\subsection{Sensitivity to the aggregation interval}

The whole penalty study was repeated at the 15, 60 and 180 minute aggregation intervals. The accuracy result is not general across them. An interior minimum below the fixed-gate baseline is specific to the 30 and 60 minute intervals, and at 15 and 180 minutes the unpenalised model is at least as accurate as any penalised one. The two findings the paper rests on are not affected. The divergence between the two graph layers under the penalty, and the gap between closing both gates and removing both layers, are present at every interval examined. The full response at each interval is given in Appendix~S3.

\section{Discussion}
\label{sec:discussion}

Internal quantities produced by trained networks are routinely read as measures of what the network depends on. Attention weights, gate values and gradient-based attributions are all used in this way, and in a forecasting setting they are seldom checked against anything outside the model. This study places one such measure inside the forecaster rather than beside it, so that its effect on accuracy is observable, and then checks what it reports against two references that exist outside the model. The measure proves informative about the traffic state at a given sensor and time, and regularising it provides a graded ablation whose conclusions can be tested by deleting the layers and retraining. What it does not settle is which of the two graph layers the architecture requires, and the reason it does not is instructive.

The first result is that the gate carries a signal about the physical system. It rises with the flow carried at a sensor, at Spearman correlations between 0.46 and 0.86 across the eight combinations of day and prediction time examined, while showing no consistent association with distance from London. It separates a weekday from the matched weekend day by an order of magnitude more at the morning and evening peaks than at 03:44, and not at all at 15:44. Within the history window it weights the intervals that contain the peak rather than the most recent intervals. These patterns are consistent with what has been reported using other explanation methods on other traffic networks. García-Sigüenza et al.~\citep{GarciaSiguenza2023} found that an adaptive graph convolutional recurrent network draws on simpler information at low flow and richer information as flow rises. Tygesen et al.~\citep{Unboxing} found that a learned interaction graph routes information towards congested locations regardless of their separation in space. The present result adds a direct, continuous and per-sensor association with a measured quantity, rather than a qualitative description of a mask. Part of this association is a property of the setting rather than a discovery about the model. Busy locations on a trunk road are more strongly coupled to their upstream and downstream neighbours than quiet ones, so a measure that tracks coupling would be expected to track flow. What the result establishes is that the gate does track it, at a magnitude that can be quoted, which is what allows the second test to be interpreted at all.

The penalty acts differently on the two forecast targets, and the difference is informative about what the graph layers carry. Constraining the gate lowers volume error and raises speed error, and the separation widens as the penalty strengthens. Volume at a sensor is close to a conserved quantity along a corridor, so what enters a segment is strongly determined by what left the segments upstream of it, and a neighbour aggregate is a direct estimate of that. Speed is not conserved in the same way. It is bounded above by the speed limit, varies over a narrow range for most of the day, and is determined more by the local density at the sensor than by conditions one junction away. A constraint that removes graph information should therefore cost more for speed than for volume, which is what the measurements show. That the volume error also falls rather than merely holding steady indicates that the unconstrained gate was using more neighbour information than the volume task required. These results are single-run differences of about 6 vehicles per hour and 0.01 miles per hour, so the direction is better supported than the magnitude.

The second result is that the same measure does not identify which graph layer the architecture needs, and it fails in two distinct ways. The first is that the ordering it produces cannot be checked. Under the penalty the encoder layer gives up its reliance first, falling from a mean gate value of 0.386 to 0.004 while the decoder layer rises to a maximum of 0.391 before falling to 0.089. Read as an importance ranking this favours the decoder layer, but the ablation that would confirm or refute it separates the two variants by 0.55 vehicles per hour at the 30 minute interval, against a typical spread of 4.2 across the final validation checkpoints of a single run. The per-configuration figures behind that spread are given in Appendix~S8. The ranking is not corroborated, and with these models it cannot be.

The second failure is sharper, because it does not depend on distinguishing the two layers. Closing a gate is not the same operation as removing the layer it controls. For one layer the two coincide, and the penalised model with the encoder gate at 0.004 lands within 0.19 vehicles per hour of the model with the encoder layer removed and retrained. For both layers they do not, and the penalised model with both gates below 0.01 is 9.51 vehicles per hour more accurate than the model with both layers removed and retrained. A gate at 0.004 leaves the layer in the computational graph, so the parameters upstream of it were shaped by twelve intervals of graph exchange during the part of training before the gate closed, and the state entering the recurrent layer below it is not the state a model trained without the layer would have produced. The internal reading is therefore locally faithful and globally not, and the gap is seventeen times the difference the ranking rests on.

Two features of the setting together account for the disagreement. The first is that the two graph layers can substitute for one another over part of the range. Under the logistic gate, at the 30, 60 and 180 minute intervals, removing either layer alone matches or improves on keeping both while removing both is worse than removing either. At 15 minutes this does not hold. There, keeping both layers gives 113.1 vehicles per hour against 118.3 for removing the encoder layer, and removing both layers gives 117.5, which is better than removing the encoder layer alone. Where substitution is available, a single opportunity to exchange information across the network appears to be sufficient, and providing two is not only unnecessary but slightly harmful. When two components can substitute for one another, a penalty applied to both can be satisfied by closing either, and the optimiser will close whichever is cheaper to close.

The second feature determines which one is cheaper, and it is a property of the penalty rather than of the architecture. The penalty is a mean over gate values, and the encoder gate is evaluated at twelve intervals against the decoder gate's one, so twelve of every thirteen penalised values belong to the encoder. The encoder gate network therefore receives about twelve times the aggregate penalty pressure. Position in the computational graph plausibly contributes as well, since the encoder layer sits twelve recurrent steps from the loss while the decoder layer sits one step away, so the task gradient reaching the encoder gate is attenuated relative to the penalty gradient acting on it. Both influences push in the same direction, and neither is a statement about how much either layer contributes to the forecast. The penalty path therefore records which pathway is cheapest to switch off under a particular penalty, while the architecture is held fixed. Ablation asks a different question, namely what the architecture can achieve after being retrained without a pathway. These two questions coincide only when the components are not substitutable and the diagnostic does not itself favour one of them. This distinction has been documented in image classification, where measures of unit importance computed on a trained network have been shown to disagree with the effect of removing the unit \citep{SingleDirections}, and where retraining after removal changes the ranking that attribution methods produce \citep{ROAR}. The result reported here indicates that spatio-temporal traffic forecasters are subject to the same limitation.

The result generalises beyond the specific gate studied. Any diagnostic computed from the internal state of a trained model, without retraining, observes a single configuration of that model. Such a diagnostic can identify a component that is currently inactive, but it cannot separate a component that is unnecessary from one that is redundant with another. Attention weights, gate magnitudes and shrinkage paths all share this property. The practical implication for work that reports attention patterns as evidence of architectural importance is that the ablation is not an optional confirmation. It is the measurement, and the internal quantity is a hypothesis about it.

The two readings are also separated by cost, which sharpens the practical stake. Removing the encoder graph layer saves 65.5 minutes of the 121.0 minute training time at the 30 minute interval, and removing the decoder layer saves 12.5 minutes. A practitioner who pruned on the basis of the penalty path would have removed the encoder layer, and would have obtained a model that trains in less than half the time and is no less accurate at three of the four intervals. The outcome would have been acceptable. It would not have been supported by the evidence, because the ablation cannot separate the two single-layer variants at all. They differ by 0.55 vehicles per hour against a typical spread of 4.2 across the final checkpoints of one run, so the ranking the penalty path implies is neither confirmed nor refuted. What the ablation does establish is that the two layers are largely redundant with one another, which is why removing either was survivable and why removing both was not. A decision that lands well because two components substitute for one another is not evidence that the diagnostic which prompted it identified the right one, and at the 15 minute interval the same decision costs 5.2 vehicles per hour against keeping both layers.

The design that produced this comparison is its main methodological strength. Traffic forecasting supplies a measured external quantity at every node and every timestep, so an internal reliance measure can be checked directly rather than assessed for plausibility. It also permits the two graph layers to be removed and the model retrained at modest cost, so the internal ranking has a direct counterfactual to be tested against. Few settings in which explanation methods are applied offer both.

\subsection{Limitations}
\label{subsec:limitations}

Five limitations bound what these results support.

First, the models are not trained to convergence and no model selection is performed. Training runs for a fixed number of updates at a constant learning rate, without early stopping, and the parameters at the final update are the ones evaluated. Validation error is still oscillating at termination, with a standard deviation of between 4.00 and 8.49 vehicles per hour across the final five evaluations and a final value that is the lowest recorded in only one of six configurations. Every configuration was also trained once, from a single random seed. The pipeline is deterministic and repeated execution returns identical results, so what is unquantified is the variation a different initialisation would produce, which the checkpoint spread bounds from below rather than measures. The consequence is that no comparison smaller than about 4 vehicles per hour is interpretable, which is why the ordering between the two single-layer variants is reported here as untestable rather than as resolved. The two contrasts the argument rests on, 6.0 to 6.6 vehicles per hour for removing a layer and 9.5 for closing both gates against removing both layers, sit above that threshold but not far above it. Training to convergence with best-checkpoint selection, across several seeds, is what this study most needs and is what would allow the ordering question to be answered rather than set aside.

Second, the ablation outcome is not stable across the gate nonlinearity. Replacing the logistic gate with a clipped linear gate reverses the finding that either layer can be removed, and under the clipped linear gate keeping both layers is best at three of the four intervals. Those differences are 2.2 to 4.5 vehicles per hour and are at or below the stability threshold above, so the instability is indicative rather than established. It points the same way as the main argument, because a diagnostic whose architectural conclusion moves with the choice of squashing function is not identifying a property of the architecture. Both gate variants are reported here for that reason.

Third, the shrinkage path was computed from four prediction times on a single Sunday, because the corresponding weekday arrays at multiple penalty strengths were not retained. Given that the first result of this study is that the gate differs between a weekday and a weekend day, a path computed on a weekday could differ in magnitude. The direction of the divergence between the two layers is unlikely to reverse, because it is driven by the construction of the penalty rather than by the traffic state, but this has not been shown. Regenerating the weekday arrays from the stored model weights would settle it.

Fourth, the study covers one network, one year and one model family. The 498 sensors span the strategic road network of England, which is a single national system with a particular topology and a particular degree of congestion. Whether the disagreement between an internal reliance measure and direct ablation appears in models built on urban arterial networks, or in architectures that place their graph layers differently, is not established by this design.

Fifth, and most fundamentally, the study contains no comparison against an established explanation method. GNNExplainer, PGExplainer and GraphMask are the standard tools for this task, and none is run here. These methods address the importance of individual edges rather than the aggregate reliance of a node update, so the comparison is not direct, but its absence limits what can be said about the relative merits of the approach. The ideal version of this study would apply an edge masking method to the same network and the same trained models, subject each of the two readouts to the same ablation check, and report whether both fail in the same way or only one does. That comparison would establish whether the limitation demonstrated here is a property of gate-based reliance measures specifically or of post-hoc importance measures in general.

\section{Conclusion}
\label{sec:conclusion}

This study introduced a gated graph attention layer for short-term traffic forecasting and applied it to ST-MetaNet on 498 loop detectors of the strategic road network of England. Because the gate is trained with the model rather than fitted to it afterwards, its effect on forecast accuracy is observable across the whole regularisation range, and mild regularisation gives a modest improvement over both the unpenalised and the fixed-gate model at the intermediate aggregation intervals. The gate provides a continuous account of where and when the model draws on the road network. It rises with the volume a sensor carries, at Spearman correlations of 0.46 to 0.86, and it separates a weekday from the matched Sunday at the peak hours, so the spatial information flow it reports is consistent with the traffic the same sensors record. Regularising the gate further provides a graded ablation, and comparing that against deleting the layers and retraining shows the two graph attention layers to be largely redundant with one another. Removing either alone leaves accuracy at least as good as keeping both, while removing both degrades it substantially. The same comparison marks the limit of what an internal reading can settle. Closing one gate reproduces deleting that layer, closing both does not reproduce deleting both, and the order in which the two gates close under the penalty is not confirmed by removing them. A measure of this kind therefore describes how a trained model uses its graph, and a decision to simplify the architecture should rest on retraining without the component in question.

\section*{Acknowledgements}

This research was supported by the Cambridge Commonwealth, European and International Trust. Additional support was provided by the Martin Centre for Architectural and Urban Studies. The authors gratefully acknowledge National Highways for providing the traffic data used in this study. The authors also thank colleagues and external experts for valuable discussions and feedback. The views expressed are those of the authors and do not necessarily reflect those of the supporting institutions.

\section*{Funding}

This research did not receive any specific grant from funding agencies in the public, commercial, or not-for-profit sectors. The supporting institutions named above had no role in study design, in the collection, analysis and interpretation of data, in the writing of the report, or in the decision to submit the article for publication.

\section*{Declaration of competing interests}

The authors declare that they have no known competing financial interests or personal relationships that could have appeared to influence the work reported in this paper.

\section*{Data availability}

All traffic data used in this study are publicly available from National Highways through the Traffic Information System API \citep{TRIS2024}, under the Open Government Licence. The processed 2019 sensor series, the network definition, and the trained model weights are available in the study repository.

\section*{Code availability}

The model code, the trained weights for every penalty strength, and the training logs are available at \url{https://github.com/yueli901/Gated-GAT}, with documentation of the system configuration, the software dependencies, the data files and the unit conversions the logs require. The repository README states what the tree does and does not reproduce. In particular, the four ablation variants of Table~\ref{tab:ablation} were produced by editing the source in place rather than through a configuration option, so they cannot be regenerated from the released tree without that edit.

\bibliographystyle{elsarticle-num}
\bibliography{gatreg}

\end{document}


==> anc/gatreg_supplement.tex <==
\documentclass[final,3p,times]{elsarticle}

\usepackage{amssymb}
\usepackage{amsmath}
\usepackage{microtype}
\usepackage{booktabs}
\usepackage{graphicx}
\usepackage[hidelinks]{hyperref}
\usepackage{fancyhdr}

% Supplement-specific: prefix all section, table, figure and equation numbers with S
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S\arabic{equation}}

\begin{document}

% elsarticle's front page suppresses folios; restore them on every page
\pagestyle{fancy}
\fancyhf{}
\renewcommand{\headrulewidth}{0pt}
\fancyfoot[C]{\thepage}
\fancypagestyle{plain}{\fancyhf{}\renewcommand{\headrulewidth}{0pt}\fancyfoot[C]{\thepage}}

\begin{center}
{\large\bfseries Supplementary Material}\\[8pt]
{\large Explaining spatial information flow in short-term traffic forecasting models\\
using a gated graph attention network}\\[12pt]
Yue Li, \; Shujuan Chen, \; Ying Jin\\[3pt]
{\small\itshape Martin Centre for Architectural and Urban Studies, University of Cambridge,\\
Cambridge, United Kingdom}
\end{center}

\vspace{2em}

\section*{Contents}

\noindent
\begin{tabular}{@{}p{0.115\textwidth}p{0.70\textwidth}r@{}}
\toprule
Item & Content & Page \\
\midrule
Appendix S1 & Sensor-level gate values across the penalty range & \pageref{sec:s1} \\
Appendix S2 & Bootstrap distributions for the accuracy comparisons & \pageref{sec:s2} \\
Appendix S3 & Behaviour across the four aggregation intervals & \pageref{sec:s3} \\
Appendix S4 & Complete inventory of trained configurations & \pageref{sec:s4} \\
Appendix S5 & Gate values across the history window, all prediction times & \pageref{sec:s5} \\
Appendix S6 & Correlations between the gate and the measured traffic state & \pageref{sec:s6} \\
Appendix S7 & Implementation notes and departures from the original ST-MetaNet & \pageref{sec:s7} \\
Appendix S8 & Training stability and the interpretable effect size & \pageref{sec:s8} \\
Appendix S9 & Provenance of the clipped-linear gate runs & \pageref{sec:s9} \\
\bottomrule
\end{tabular}

\clearpage

\section{Sensor-level gate values across the penalty range}
\label{sec:s1}

Section 3.3 of the main text reports the mean gate value of each graph layer at each penalty strength. Figure~\ref{fig:s1} shows the underlying values for every sensor and every interval in the history window, so that the collapse of the encoder layer and the delayed collapse of the decoder layer can be seen at the level of individual sensors rather than only in the mean.

Two features are visible that the means do not carry. The encoder collapse is close to uniform across sensors, with no group of sensors retaining reliance while the rest give it up. The decoder column, immediately to the right of the vertical rule, remains dark at penalty strengths where the encoder columns have faded to near white, which is the sensor-level form of the divergence reported in the main text.

The gate values in this figure were produced on Sunday 10 November 2019. The matched Monday values at multiple penalty strengths were not retained in the working tree and would require the saved model weights to be re-run.

\begin{figure}[htbp]
    \centering
    \includegraphics[width=0.88\textwidth]{figures/figS1_heatmap.pdf}
    \caption{\textbf{Gate values for every sensor across the penalty range.} Rows are the four prediction times and columns are five penalty strengths. Within each panel, each row of the image is one of the 498 sensors, sorted by distance from central London, and each column is one interval of the input window. The twelve columns to the left of the red rule are the encoder intervals and the single column to its right is the decoder interval. Colour gives the gate value on a common scale across all panels. Values are from Sunday 10 November 2019.}
    \label{fig:s1}
\end{figure}

\clearpage

\section{Bootstrap distributions for the accuracy comparisons}
\label{sec:s2}

Section 3.1 of the main text reports the paired day-block bootstrap comparison between penalised and unpenalised models. Figure~\ref{fig:s2} shows the replicate distributions behind those intervals.

The procedure resamples whole test days with replacement, 10{,}000 times, and recomputes the difference in mean absolute error between the two models on each resample. Both models are evaluated on exactly the same cells, so the comparison is paired at the level of the individual observation. Missing observations are excluded using the recorded indicator channel rather than a value threshold. This matters for speed, because a missing speed value is stored as a positive constant after inverse standardisation and would pass a positivity filter, contaminating about one tenth of the cells.

The volume differences at $\lambda = 0.01$ and $\lambda = 0.1$ and the large deterioration at $\lambda = 10^{4}$ all have intervals well clear of zero. The speed difference at $\lambda = 0.01$ has an interval that includes zero. The speed difference at $\lambda = 0.1$ does not, and is positive, meaning the penalty is associated with slightly worse speed forecasts at that strength.

\begin{figure}[htbp]
    \centering
    \includegraphics[width=\textwidth]{figures/figS2_bootstrap.pdf}
    \caption{\textbf{Bootstrap replicate distributions for the accuracy comparisons.} Each panel shows 10{,}000 paired replicates of the difference in mean absolute error between two models, resampled over the 73 test days with replacement. \textbf{a} to \textbf{c}, Volume, in vehicles per hour. \textbf{d} to \textbf{f}, Speed, in miles per hour. The dashed red line is the observed difference on the full test period, the solid black line is zero, and the shaded band is the 95\% interval. Negative values indicate lower error under the penalised model. Missing observations are excluded using the recorded indicator channel rather than a value threshold.}
    \label{fig:s2}
\end{figure}

\clearpage

\section{Behaviour across the four aggregation intervals}
\label{sec:s3}

The main text reports the penalty study at the 30 minute aggregation interval and states in Section 3.4 that the interior minimum in volume error is specific to the 30 and 60 minute intervals. This appendix gives the full response at each of the four intervals. Figure~\ref{fig:s3} expresses each against the fixed-gate baseline for its own interval so that the four panels are comparable.

At the 15 minute interval the unpenalised model gives the lowest error of the penalised set. At 180 minutes it is beaten only marginally, by 0.1 vehicles per hour at $\lambda = 10^{-4}$. At 30 minutes a minimum falls at $\lambda = 0.1$ and lies below the baseline. At 60 minutes a minimum also falls at $\lambda = 0.1$, but the curve is not monotone on either side of it and the improvement over the baseline is smaller. None of the four curves is monotone in the penalty. Error is much higher at the top of the range than at the bottom at every interval, but it does not rise at every step: at 15 minutes it falls from 142.11 to 134.65 vehicles per hour between $\lambda = 10^{2}$ and $\lambda = 10^{3}$, and at 60 minutes from 183.20 to 173.08 between $\lambda = 10^{3}$ and $\lambda = 10^{4}$.

The accuracy result reported in the main text is therefore specific to the intermediate aggregation intervals. The two findings the paper rests on, namely the association between the gate and the measured traffic state and the disagreement between the penalty path and the ablation, do not depend on it. Both are present at every interval examined.

\begin{figure}[htbp]
    \centering
    \includegraphics[width=0.98\textwidth]{figures/figS3_intervals.pdf}
    \caption{\textbf{Volume error against penalty strength at each aggregation interval.} Each panel gives the test mean absolute error for volume in vehicles per hour at one aggregation interval, against the fixed-gate ST-MetaNet baseline for that interval, shown as a dotted line. An orange marker indicates a minimum that lies below the baseline. Volume is expressed as a flow rate throughout, so the four panels are on a common unit.}
    \label{fig:s3}
\end{figure}

\clearpage

\section{Complete inventory of trained configurations}
\label{sec:s4}

Table~\ref{tab:s4} lists every configuration reported in the main text with its aggregation interval, gate nonlinearity, penalty strength and architecture. All configurations use the same data, the same split and the same training protocol, and differ only in the factor named. The number of passes over the training set is set per interval so that the number of gradient updates is held approximately constant at 767.

\begin{table}[htbp]
\centering
\small
\caption{\textbf{Configurations trained for this study.} Volume errors are in vehicles per hour and speed errors in miles per hour, on the held-out test period. Passes gives the number of complete passes over the training set.}
\label{tab:s4}
\begin{tabular}{llrlrrrr}
\toprule
Interval & Gate & $\lambda$ & Architecture & Passes & MAE vol. & MAE spd. & RMSE vol. \\
\midrule
15 min & fixed & -- & both layers & 1 & 111.19 & 1.608 & 187.21 \\
15 min & logistic & 0 & both layers & 1 & 113.12 & 1.600 & 189.36 \\
15 min & logistic & 0 & encoder removed & 1 & 118.32 & 1.589 & 194.54 \\
15 min & logistic & 0 & decoder removed & 1 & 110.35 & 1.609 & 186.38 \\
15 min & logistic & 0 & no graph layer & 1 & 117.46 & 1.612 & 197.56 \\
15 min & clipped & 0 & both layers & 1 & 110.97 & 1.616 & 188.54 \\
15 min & clipped & 0 & encoder removed & 1 & 113.13 & 1.608 & 191.11 \\
15 min & clipped & 0 & decoder removed & 1 & 113.40 & 1.615 & 188.82 \\
\midrule
30 min & fixed & -- & both layers & 2 & 124.19 & 1.586 & 207.00 \\
30 min & logistic & 0 & both layers & 2 & 124.33 & 1.550 & 199.23 \\
30 min & logistic & 0 & encoder removed & 2 & 118.32 & 1.565 & 202.01 \\
30 min & logistic & 0 & decoder removed & 2 & 117.77 & 1.571 & 199.14 \\
30 min & logistic & 0 & no graph layer & 2 & 127.84 & 1.578 & 213.15 \\
30 min & logistic & 0.1 & both layers & 2 & 118.13 & 1.564 & 199.05 \\
30 min & clipped & $10^{-3}$ & both layers & 2 & 115.42 & 1.557 & 196.50 \\
30 min & clipped & 0 & both layers & 2 & 116.03 & 1.555 & 195.62 \\
30 min & clipped & 0 & encoder removed & 2 & 119.91 & 1.577 & 203.97 \\
30 min & clipped & 0 & decoder removed & 2 & 120.46 & 1.569 & 202.47 \\
\midrule
60 min & fixed & -- & both layers & 4 & 138.13 & 1.667 & 224.25 \\
60 min & logistic & 0 & both layers & 4 & 141.74 & 1.674 & 226.15 \\
60 min & logistic & 0 & encoder removed & 4 & 136.07 & 1.715 & 224.93 \\
60 min & logistic & 0 & decoder removed & 4 & 131.77 & 1.657 & 218.78 \\
60 min & logistic & 0 & no graph layer & 4 & 137.44 & 1.684 & 226.54 \\
60 min & clipped & 0 & both layers & 4 & 147.99 & 1.695 & 230.54 \\
60 min & clipped & 0 & encoder removed & 4 & 152.67 & 1.664 & 233.66 \\
60 min & clipped & 0 & decoder removed & 4 & 133.37 & 1.646 & 223.11 \\
\midrule
180 min & fixed & -- & both layers & 12 & 159.02 & 1.872 & 257.17 \\
180 min & logistic & 0 & both layers & 12 & 160.95 & 1.825 & 260.26 \\
180 min & logistic & 0 & encoder removed & 12 & 159.62 & 1.861 & 265.21 \\
180 min & logistic & 0 & no graph layer & 12 & 169.76 & 1.954 & 290.11 \\
180 min & clipped & 0 & both layers & 12 & 159.59 & 1.852 & 257.30 \\
180 min & clipped & 0 & encoder removed & 12 & 162.88 & 1.842 & 269.09 \\
180 min & clipped & 0 & decoder removed & 12 & 163.22 & 1.995 & 268.02 \\
\bottomrule
\end{tabular}
\end{table}

\clearpage

\section{Gate values across the history window}
\label{sec:s5}

Section 3.2 of the main text reports the shape of the gate across the twelve intervals of the history window at two prediction times. Table~\ref{tab:s5} gives the values at all four prediction times on both days, so that the flat profiles can be compared against the peaked ones directly.

The Monday profile at 09:44 falls from 0.428 at the oldest interval to a minimum of 0.349 in the early morning and then rises to 0.456 at the most recent interval, a range of 0.107. The matched Sunday profile spans 0.044. At 21:44 the Monday maximum of 0.479 falls at 18:44, three hours before the prediction time, whereas the Sunday profile reaches 0.425 and holds it as a plateau. At 03:44 and 15:44 both days are close to flat.

\begin{table}[htbp]
\centering
\small
\caption{\textbf{Mean gate value at each interval of the history window.} Values are means across the 498 sensors under the unpenalised model. Columns give the twelve encoder intervals in chronological order, oldest first, followed by the single decoder interval. Monday is 4 November 2019 and Sunday is 10 November 2019.}
\label{tab:s5}
\begin{tabular}{llrrrrrrrrrrrrr}
\toprule
Day & Predicting & \multicolumn{12}{c}{Encoder intervals, oldest to most recent} & Dec. \\
\cmidrule(lr){3-14}
 & & 1 & 2 & 3 & 4 & 5 & 6 & 7 & 8 & 9 & 10 & 11 & 12 & \\
\midrule
Mon & 03:44 & .396 & .404 & .399 & .390 & .381 & .381 & .380 & .379 & .377 & .377 & .376 & .376 & .320 \\
Mon & 09:44 & .428 & .392 & .359 & .350 & .349 & .349 & .351 & .363 & .392 & .442 & .455 & .456 & .337 \\
Mon & 15:44 & .347 & .376 & .386 & .390 & .386 & .380 & .380 & .379 & .380 & .377 & .378 & .377 & .323 \\
Mon & 21:44 & .342 & .359 & .384 & .401 & .424 & .456 & .479 & .474 & .452 & .425 & .410 & .400 & .328 \\
\midrule
Sun & 03:44 & .402 & .400 & .392 & .387 & .388 & .390 & .384 & .377 & .374 & .371 & .369 & .370 & .321 \\
Sun & 09:44 & .411 & .393 & .375 & .366 & .367 & .368 & .371 & .374 & .374 & .375 & .372 & .367 & .319 \\
Sun & 15:44 & .369 & .370 & .366 & .367 & .367 & .371 & .380 & .385 & .388 & .393 & .391 & .384 & .327 \\
Sun & 21:44 & .351 & .367 & .386 & .399 & .414 & .422 & .425 & .420 & .421 & .424 & .424 & .419 & .334 \\
\bottomrule
\end{tabular}
\end{table}

\clearpage

\section{Correlations between the gate and the measured traffic state}
\label{sec:s6}

Table~\ref{tab:s6} gives the full set of correlations summarised in Section 3.2 of the main text, including the comparison against distance from central London.

\begin{table}[htbp]
\centering
\small
\caption{\textbf{Spearman rank correlations between the mean encoder gate and two node-level quantities.} Correlations are across sensors at a single prediction time under the unpenalised model. Sensors recording fewer than 40 vehicles per hour are excluded, which is why $n$ varies. Distance is the Euclidean distance in degrees from each sensor to central London.}
\label{tab:s6}
\begin{tabular}{llrrrrr}
\toprule
Day & Predicting & $n$ & $r$ (flow) & $P$ (flow) & $r$ (distance) & $P$ (distance) \\
\midrule
Monday 4 Nov & 03:44 & 402 & $+0.588$ & $<.001$ & $-0.083$ & .10 \\
Monday 4 Nov & 09:44 & 453 & $+0.461$ & $<.001$ & $-0.027$ & .56 \\
Monday 4 Nov & 15:44 & 451 & $+0.728$ & $<.001$ & $+0.114$ & .02 \\
Monday 4 Nov & 21:44 & 442 & $+0.856$ & $<.001$ & $-0.122$ & .01 \\
\midrule
Sunday 10 Nov & 03:44 & 344 & $+0.710$ & $<.001$ & $-0.120$ & .03 \\
Sunday 10 Nov & 09:44 & 453 & $+0.519$ & $<.001$ & $+0.097$ & .04 \\
Sunday 10 Nov & 15:44 & 453 & $+0.579$ & $<.001$ & $+0.192$ & $<.001$ \\
Sunday 10 Nov & 21:44 & 449 & $+0.849$ & $<.001$ & $-0.066$ & .16 \\
\bottomrule
\end{tabular}
\end{table}

The association with flow holds at every combination of day and prediction time, with correlations between 0.46 and 0.86. The association with distance from London changes sign four times across the eight combinations and reaches at most 0.19 in absolute value.

\clearpage

\section{Implementation notes and departures from the original ST-MetaNet}
\label{sec:s7}

\subsection*{S7.1 The node update}

The original ST-MetaNet combines the node state and the neighbour aggregate multiplicatively, applying a learned scalar to the aggregate. The implementation used here forms a convex combination instead, so that the weight on the neighbour aggregate and the weight on the node's own state sum to one. This is what allows the gate to be read as a share of the update, and it is the reason the quantity is bounded in the unit interval. The fixed-gate baseline in the main text uses the same convex combination with a single learned scalar for each graph, so the comparison between the baseline and the gated model isolates the effect of letting the weight vary by sensor and by timestep.

\subsection*{S7.2 Where the penalty is applied}

The penalty is applied to the gate values, which are an intermediate output of the model, rather than to the parameters of the network that produces them. Applying it to the parameters would leave the mapping from parameters to gate values free to compensate. The penalty is the mean absolute gate value over all sensors, all intervals, both dual graphs and both the encoder and the decoder. Because the gate is bounded in the unit interval, the absolute value is the value itself.

\subsection*{S7.3 What the penalty cannot do}

The logistic gate cannot reach exactly zero, so the penalty compresses gate values towards zero without setting any of them to it. The method therefore gives a continuous path rather than the discrete inclusion decision that an edge masking method produces. The clipped linear gate reported alongside it admits exact zeros. Both are reported because the ablation outcome differs between them, which is one of the findings of the study.

\subsection*{S7.4 Training details not carried in the main text}

Model parameters are initialised from the default TensorFlow initialisers with all random seeds fixed at 2. Gradients are clipped elementwise at $\pm 5$ rather than by global norm. The learning rate is held constant at $0.01$ throughout training, with no decay and no early stopping. Scheduled sampling is present in the implementation but is inactive at the output length of one interval used here, because the decoder loop executes a single step and takes the branch that uses the encoder state rather than a previous prediction.

\subsection*{S7.5 Units of the recorded metrics}

The training code records volume as the mean of the constituent 15 minute counts and speed as the sum of the constituent 15 minute mean speeds. Both are converted before reporting. Volume is multiplied by four to give a flow rate in vehicles per hour, which is valid at every aggregation interval because the recorded quantity is already a per-15-minute mean. Speed is divided by the number of 15 minute periods in the aggregation interval, which is one, two, four and twelve at the 15, 30, 60 and 180 minute intervals respectively. Both conversions are exact on cells with no missing constituent measurement, and cells with a missing constituent measurement are excluded from every metric.

\subsection*{S7.6 Reported metric definition}

The reported error is the mean of per-batch means rather than a mean pooled over all observations. Because the final batch of each split contains fewer samples than the others, this weights the last samples of a split slightly more than a pooled mean would. Recomputing the volume error for the unpenalised model as a pooled mean over the saved test predictions gives 124.64 vehicles per hour against the 124.33 obtained as a mean of batch means. The difference is below 0.5 vehicles per hour, is in the same direction for every configuration, and does not affect any comparison reported in this study.


\clearpage

\section{Training stability and the interpretable effect size}
\label{sec:s8}

Training runs for a fixed number of updates at a constant learning rate. There is no early stopping and no best-checkpoint selection, so the parameters evaluated are those at the final update. Validation error was recorded at seventeen points during each run. Table~\ref{tab:s8} gives the last five recorded values for the six configurations at the 30 minute interval, together with the final and the best value of the whole run.

Validation error is still oscillating at termination in every configuration. The standard deviation of the final five evaluations is between 4.00 and 8.49 vehicles per hour with a median of 4.23. In five of the six configurations the final evaluation is not the lowest of the run, and in the sixth, the decoder-removed variant, it is the lowest by less than 0.01 vehicles per hour. Any comparison between configurations that is smaller than about 4 vehicles per hour is therefore not interpretable from a single run. This is the threshold used in Section 3.3 of the main text to set aside the ordering between the two single-layer variants, whose difference is 0.55 vehicles per hour, while retaining the contrasts of 6.0, 6.6 and 9.5 vehicles per hour.

\begin{table}[htbp]
\centering
\small
\caption{\textbf{Validation volume error over the final five evaluations, 30 minute interval.} Values are in vehicles per hour. Best gives the lowest value recorded at any point in the run, and Final gives the value at the last update, which is the parameter set that produced the reported test metrics.}
\label{tab:s8}
\begin{tabular}{lrrrrrrrr}
\toprule
Configuration & \multicolumn{5}{c}{Last five evaluations} & SD & Final & Best \\
\midrule
ST-MetaNet, fixed gate & 124.5 & 123.8 & 143.9 & 124.8 & 129.3 & 8.49 & 129.33 & 123.81 \\
both graph layers & 129.2 & 119.7 & 125.1 & 130.4 & 126.9 & 4.21 & 126.93 & 119.66 \\
encoder layer removed & 122.5 & 121.8 & 132.2 & 126.1 & 123.4 & 4.25 & 123.42 & 121.78 \\
decoder layer removed & 129.1 & 123.4 & 139.6 & 123.4 & 123.2 & 7.06 & 123.19 & 123.19 \\
no graph layer & 129.4 & 125.8 & 135.8 & 129.8 & 134.4 & 4.05 & 134.40 & 125.79 \\
$\lambda = 0.1$ & 126.9 & 120.6 & 129.8 & 129.0 & 122.8 & 4.00 & 122.76 & 120.57 \\
\bottomrule
\end{tabular}
\end{table}

\section{Provenance of the clipped-linear gate runs}
\label{sec:s9}

Two versions of the clipped-linear gate exist in the working tree. The version used for every configuration reported in this study is
\[
\rho = \min(\max(x,0),1),
\]
which is bounded in the unit interval and preserves the reading of $\rho$ as a share of the node update. A second version,
\[
\rho = \begin{cases} 0 & x \le -0.5 \\ x & -0.5 < x \le 0.5 \\ 1 & x > 0.5, \end{cases}
\]
was written later. It is discontinuous at both breakpoints and admits negative values, so under it the node update is no longer a convex combination. It was used for one run, which is not reported here.

The distinction is recoverable from timestamps. The source file carrying the second version was last modified on 14 April 2024 at 10:05. Every clipped-gate configuration in Table~\ref{tab:s4} began training before that time, the latest at 10:04 on the same day, and the 30 minute unpenalised clipped run reproduces bit for bit a run executed on 11 April in a separate directory whose source carries the first version. The single run that began after the modification, at 19:49 on 14 April, gives a volume error of 120.0 vehicles per hour and is excluded from all tables and figures.

\end{document}

